Analytic nuclear gradients including oriented external electric fields in a molecule-fixed frame

Electric field-assisted chemistry has attracted much attention in recent years, particularly in the context of oriented external electric fields for controlling molecular structure and reactivity. Such fields have been explored in a wide range of applications, including switching materials, nanoparticles, controllable catalysts, medicines, and clinical therapies. However, the determination of fixed fields in the laboratory frame becomes ineffective for flexible molecules, as conformational changes can significantly alter the relative orientation between the applied field and molecular structure. In this work, we propose two molecular reference frames -- the principal axis frame and the local reference frame -- to define oriented electric fields within the molecular framework. These coordinate systems powerfully eliminate ambiguities in the relative orientation between the applied field and the molecule. Analytic nuclear gradients in the presence of external electric fields are derived and implemented, with an initial application to field-dependent geometry optimizations of cis- and trans-formanilide. Analysis of the resulting field-induced equilibrium structures reveals distinct structural responses, validating the accuracy and robustness of the proposed formalism. The analytic gradient framework enables systematic investigations of molecular properties and reactivity under arbitrarily oriented electric fields, opening new opportunities for computational modeling and rational design in electric field-controlled chemistry.

==> anc/SI/lrf_coordinates/lrf_-0.01_Ea.xyz <==
16
Energy -400.1680887
H          -0.00228        0.43643       -3.83505
C          -0.00079        0.25666       -2.77032
C          -0.00749        1.32631       -1.88108
H          -0.01420        2.33899       -2.25754
C          -0.00572        1.11871       -0.50358
H          -0.01094        1.95296        0.17586
C           0.00294       -0.18731       -0.01473
C           0.00970       -1.26538       -0.90105
H           0.01643       -2.27880       -0.51428
C           0.00783       -1.04312       -2.27274
H           0.01310       -1.88344       -2.95287
N           0.00533       -0.48935        1.37197
C           0.00024        0.36783        2.42967
H           0.01170       -1.46417        1.60619
O          -0.00747        1.57222        2.41384
H           0.00425       -0.20337        3.37785


==> anc/SI/lrf_coordinates/lrf_-0.01_Eb.xyz <==
16
Energy -400.1751492
H           0.14800        0.43400       -3.82263
C           0.03890        0.25925       -2.76236
C          -0.05871        1.32728       -1.87795
H          -0.02996        2.34067       -2.25346
C          -0.15031        1.12148       -0.50319
H          -0.18317        1.95255        0.17919
C          -0.13361       -0.18286       -0.00882
C          -0.04298       -1.26004       -0.89339
H           0.00537       -2.27029       -0.50692
C           0.04627       -1.03982       -2.26106
H           0.15813       -1.88145       -2.92943
N          -0.19784       -0.48032        1.37367
C           0.10059        0.35339        2.41699
H          -0.11265       -1.45750        1.59518
O           0.27006        1.54802        2.36575
H           0.16452       -0.20920        3.36055


==> anc/SI/lrf_coordinates/lrf_-0.01_Ec.xyz <==
16
Energy -400.1682895
H          -0.00232        0.44304       -3.83746
C          -0.00081        0.25969       -2.77162
C          -0.00747        1.32385       -1.87383
H          -0.01420        2.34108       -2.23942
C          -0.00569        1.11446       -0.49874
H          -0.01087        1.94319        0.18815
C           0.00300       -0.19475       -0.00282
C           0.00970       -1.26662       -0.90460
H           0.01643       -2.27997       -0.52186
C           0.00781       -1.04028       -2.27439
H           0.01311       -1.88584       -2.95140
N           0.00536       -0.49520        1.36061
C           0.00023        0.37026        2.44135
H           0.01175       -1.47028        1.59872
O          -0.00748        1.56840        2.36606
H           0.00409       -0.17585        3.39336


==> anc/SI/lrf_coordinates/lrf_-0.02_Ea.xyz <==
16
Energy -400.1750029
H          -0.00229        0.43979       -3.83714
C          -0.00078        0.25629       -2.77250
C          -0.00750        1.32804       -1.88363
H          -0.01421        2.34067       -2.26271
C          -0.00572        1.11751       -0.50527
H          -0.01098        1.95693        0.16850
C           0.00295       -0.18910       -0.01833
C           0.00972       -1.26886       -0.90134
H           0.01646       -2.28446       -0.51115
C           0.00784       -1.04404       -2.27487
H           0.01309       -1.88070       -2.96010
N           0.00534       -0.49168        1.37895
C           0.00020        0.37428        2.42559
H           0.01170       -1.46446        1.61804
O          -0.00747        1.57473        2.42963
H           0.00428       -0.20978        3.37847


==> anc/SI/lrf_coordinates/lrf_-0.02_Eb.xyz <==
16
Energy -400.1886355
H           0.34687        0.32788       -3.77652
C           0.15211        0.24725       -2.71686
C          -0.23210        1.36416       -1.97865
H          -0.33648        2.32366       -2.47132
C          -0.47709        1.25219       -0.61170
H          -0.77492        2.10947       -0.01864
C          -0.32829        0.01990        0.01318
C           0.05955       -1.09936       -0.71952
H           0.19083       -2.05520       -0.23015
C           0.29587       -0.98734       -2.08687
H           0.60158       -1.85729       -2.65136
N          -0.57854       -0.09545        1.43058
C           0.49667       -0.06097        2.29670
H          -1.21696       -0.84352        1.65969
O           1.57375        0.42542        2.06399
H           0.24980       -0.51561        3.26955


==> anc/SI/lrf_coordinates/lrf_-0.02_Ec.xyz <==
16
Energy -400.1775537
H          -0.00237        0.44683       -3.84522
C          -0.00081        0.25823       -2.77814
C          -0.00744        1.32215       -1.87338
H          -0.01418        2.34191       -2.23262
C          -0.00565        1.11451       -0.50021
H          -0.01083        1.94495        0.18749
C           0.00305       -0.19828        0.00356
C           0.00971       -1.26852       -0.90839
H           0.01644       -2.28221       -0.52421
C           0.00780       -1.04111       -2.27946
H           0.01312       -1.89162       -2.95728
N           0.00539       -0.49381        1.35228
C           0.00016        0.37577        2.46248
H           0.01181       -1.46908        1.59172
O          -0.00756        1.56478        2.36066
H           0.00401       -0.16933        3.41283


==> anc/SI/lrf_coordinates/lrf_-0.03_Ea.xyz <==
16
Energy -400.1930531
H          -0.00230        0.44575       -3.84105
C          -0.00078        0.25727       -2.77565
C          -0.00751        1.33108       -1.88615
H          -0.01422        2.34538       -2.26728
C          -0.00571        1.11515       -0.50640
H          -0.01101        1.95981        0.16191
C           0.00296       -0.19306       -0.02103
C           0.00974       -1.27448       -0.90220
H           0.01651       -2.29388       -0.50878
C           0.00784       -1.04466       -2.27765
H           0.01307       -1.87701       -2.96884
N           0.00536       -0.49670        1.38813
C           0.00014        0.38327        2.41836
H           0.01173       -1.46673        1.63695
O          -0.00752        1.57903        2.43923
H           0.00432       -0.21508        3.38258


==> anc/SI/lrf_coordinates/lrf_-0.03_Eb.xyz <==
16
Energy -400.2142856
H           0.33722        0.27796       -3.78116
C           0.15313        0.23309       -2.71694
C          -0.23450        1.36947       -2.00840
H          -0.35227        2.31148       -2.53389
C          -0.47505        1.29861       -0.63536
H          -0.78531        2.17208       -0.06426
C          -0.31816        0.08321        0.02044
C           0.07281       -1.05646       -0.68186
H           0.20150       -2.00400       -0.17367
C           0.30645       -0.98540       -2.05384
H           0.60749       -1.87305       -2.59771
N          -0.58555       -0.00894        1.44851
C           0.50379       -0.14106        2.29261
H          -1.25876       -0.74007        1.64056
O           1.61187        0.28728        2.09254
H           0.23796       -0.66905        3.22453


==> anc/SI/lrf_coordinates/lrf_-0.03_Ec.xyz <==
16
Energy -400.2005314
H          -0.00237        0.44267       -3.86208
C          -0.00079        0.25292       -2.79184
C          -0.00743        1.32052       -1.88000
H          -0.01418        2.34180       -2.23644
C          -0.00568        1.12119       -0.50856
H          -0.01088        1.95645        0.17793
C           0.00304       -0.19551        0.00908
C           0.00971       -1.26898       -0.91325
H           0.01643       -2.28252       -0.52599
C           0.00780       -1.04446       -2.28657
H           0.01317       -1.90415       -2.96406
N           0.00532       -0.48125        1.34073
C           0.00014        0.37961        2.50360
H           0.01178       -1.45913        1.57631
O          -0.00756        1.56018        2.39181
H           0.00412       -0.18419        3.44144


==> anc/SI/lrf_coordinates/lrf_-0.04_Ea.xyz <==
16
Energy -400.2232282
H          -0.00235        0.45425       -3.84777
C          -0.00079        0.26007       -2.78040
C          -0.00756        1.33553       -1.88888
H          -0.01429        2.35319       -2.27184
C          -0.00571        1.11146       -0.50706
H          -0.01106        1.96155        0.15585
C           0.00298       -0.19942       -0.02272
C           0.00979       -1.28223       -0.90395
H           0.01660       -2.30709       -0.50730
C           0.00785       -1.04463       -2.28134
H           0.01305       -1.87166       -2.97960
N           0.00540       -0.50498        1.40061
C           0.00007        0.39570        2.40587
H           0.01175       -1.47066        1.66616
O          -0.00748        1.58563        2.44145
H           0.00438       -0.22155        3.39305


==> anc/SI/lrf_coordinates/lrf_-0.04_Eb.xyz <==
16
Energy -400.249868
H           0.33726        0.23868       -3.78370
C           0.15456        0.22001       -2.71652
C          -0.23390        1.37119       -2.02805
H          -0.35136        2.29930       -2.57835
C          -0.47402        1.33526       -0.65015
H          -0.79024        2.22513       -0.09565
C          -0.31680        0.13070        0.02694
C           0.07301       -1.02527       -0.65366
H           0.19840       -1.96778       -0.13265
C           0.30884       -0.98836       -2.02936
H           0.60893       -1.88955       -2.55951
N          -0.59440        0.04804        1.47114
C           0.50448       -0.18627        2.28568
H          -1.26199       -0.70071        1.62161
O           1.61039        0.27108        2.14298
H           0.24949       -0.82628        3.15137


==> anc/SI/lrf_coordinates/lrf_-0.04_Ec.xyz <==
16
Energy -400.2398262
H          -0.00217        0.41125       -3.91121
C          -0.00070        0.23574       -2.83236
C          -0.00742        1.31770       -1.91689
H          -0.01416        2.33669       -2.28258
C          -0.00585        1.14532       -0.54635
H          -0.01116        1.99668        0.12601
C           0.00289       -0.17098        0.00922
C           0.00966       -1.26085       -0.92383
H           0.01635       -2.26981       -0.52397
C           0.00787       -1.05370       -2.29989
H           0.01336       -1.93363       -2.96853
N           0.00502       -0.43201        1.31963
C           0.00018        0.37956        2.62368
H           0.01150       -1.41751        1.54026
O          -0.00745        1.54917        2.56193
H           0.00475       -0.27845        3.49701


==> anc/SI/lrf_coordinates/lrf_0.01_Ea.xyz <==
16
Energy -400.1860369
H          -0.00229        0.43580       -3.83687
C          -0.00082        0.26155       -2.76933
C          -0.00748        1.32598       -1.87537
H          -0.01422        2.34357       -2.24639
C          -0.00570        1.11785       -0.49831
H          -0.01084        1.94124        0.19381
C           0.00298       -0.19021       -0.00377
C           0.00969       -1.26439       -0.90196
H           0.01641       -2.27809       -0.52396
C           0.00780       -1.03962       -2.27006
H           0.01311       -1.88620       -2.94182
N           0.00536       -0.49227        1.36344
C           0.00027        0.36181        2.43215
H           0.01176       -1.47052        1.59910
O          -0.00753        1.57210        2.36863
H           0.00413       -0.18343        3.38284


==> anc/SI/lrf_coordinates/lrf_0.01_Eb.xyz <==
16
Energy -400.1751492
H          -0.15265        0.43205       -3.82253
C          -0.04057        0.25873       -2.76234
C           0.04375        1.32795       -1.87798
H           0.00158        2.34087       -2.25347
C           0.13894        1.12336       -0.50328
H           0.16146        1.95478        0.17908
C           0.13953       -0.18108       -0.00891
C           0.06230       -1.25935       -0.89342
H           0.02734       -2.27014       -0.50693
C          -0.03072       -1.04032       -2.26103
H          -0.13209       -1.88333       -2.92933
N           0.20855       -0.47768        1.37353
C          -0.10000        0.35209        2.41706
H           0.13622       -1.45588        1.59509
O          -0.28503        1.54441        2.36594
H          -0.15598       -0.21128        3.36066


==> anc/SI/lrf_coordinates/lrf_0.01_Ec.xyz <==
16
Energy -400.1878927
H          -0.00220        0.42113       -3.83798
C          -0.00078        0.25445       -2.77106
C          -0.00749        1.32753       -1.88764
H          -0.01419        2.33775       -2.27293
C          -0.00576        1.12852       -0.50801
H          -0.01096        1.95944        0.17588
C           0.00289       -0.17546       -0.01775
C           0.00967       -1.25908       -0.89733
H           0.01638       -2.27128       -0.51309
C           0.00784       -1.04487       -2.26879
H           0.01313       -1.88948       -2.94214
N           0.00527       -0.47615        1.37121
C           0.00031        0.35461        2.43302
H           0.01165       -1.45629        1.59344
O          -0.00750        1.57198        2.44563
H           0.00437       -0.22764        3.36967


==> anc/SI/lrf_coordinates/lrf_0.02_Ea.xyz <==
16
Energy -400.2108063
H          -0.00231        0.44064       -3.83992
C          -0.00085        0.26576       -2.76997
C          -0.00748        1.32720       -1.87162
H          -0.01426        2.35033       -2.23881
C          -0.00568        1.11537       -0.49455
H          -0.01079        1.93312        0.20445
C           0.00301       -0.19586        0.00377
C           0.00971       -1.26742       -0.90344
H           0.01644       -2.28315       -0.53018
C           0.00779       -1.03779       -2.26989
H           0.01311       -1.88687       -2.93873
N           0.00539       -0.49822        1.36171
C           0.00026        0.36276        2.43073
H           0.01180       -1.47804        1.60358
O          -0.00755        1.57451        2.33711
H           0.00403       -0.16716        3.38788


==> anc/SI/lrf_coordinates/lrf_0.02_Eb.xyz <==
16
Energy -400.1886355
H          -0.35011        0.32340       -3.77627
C          -0.15358        0.24529       -2.71675
C           0.21654        1.36709       -1.97876
H           0.30803        2.32788       -2.47147
C           0.46388        1.25830       -0.61197
H           0.75092        2.11937       -0.01908
C           0.33160        0.02415        0.01295
C          -0.04211       -1.10006       -0.71952
H          -0.16059       -2.05754       -0.23010
C          -0.28078       -0.99109       -2.08671
H          -0.57553       -1.86494       -2.65102
N           0.58425       -0.08795        1.43019
C          -0.49075       -0.06735        2.29702
H           1.23241       -0.82773        1.65886
O          -1.57418        0.40507        2.06502
H          -0.23738       -0.51873        3.26971


==> anc/SI/lrf_coordinates/lrf_0.02_Ec.xyz <==
16
Energy -400.2167218
H          -0.00210        0.40185       -3.84657
C          -0.00074        0.24730       -2.77730
C          -0.00750        1.32938       -1.90252
H          -0.01418        2.33428       -2.30233
C          -0.00585        1.14366       -0.51987
H          -0.01107        1.97972        0.16045
C           0.00279       -0.15761       -0.02595
C           0.00963       -1.25101       -0.89263
H           0.01633       -2.26163       -0.50301
C           0.00787       -1.05033       -2.26754
H           0.01317       -1.89910       -2.93716
N           0.00516       -0.45546        1.37439
C           0.00038        0.34217        2.44501
H           0.01157       -1.44105        1.57898
O          -0.00748        1.56802        2.52545
H           0.00466       -0.27502        3.36272


==> anc/SI/lrf_coordinates/lrf_0.03_Ea.xyz <==
16
Energy -400.2464681
H          -0.00237        0.44871       -3.84576
C          -0.00089        0.27198       -2.77229
C          -0.00748        1.32910       -1.86684
H          -0.01431        2.36016       -2.22986
C          -0.00563        1.11101       -0.48980
H          -0.01069        1.92296        0.21636
C           0.00309       -0.20547        0.01360
C           0.00975       -1.27337       -0.90558
H           0.01650       -2.29317       -0.53976
C           0.00777       -1.03473       -2.27019
H           0.01310       -1.88602       -2.93678
N           0.00548       -0.50803        1.36221
C           0.00020        0.36736        2.42787
H           0.01192       -1.48922        1.61500
O          -0.00764        1.57876        2.29931
H           0.00386       -0.14485        3.39461


==> anc/SI/lrf_coordinates/lrf_0.03_Eb.xyz <==
16
Energy -400.2142856
H          -0.33971        0.27354       -3.78095
C          -0.15437        0.23108       -2.71684
C           0.21885        1.37243       -2.00855
H           0.32399        2.31589       -2.53411
C           0.46119        1.30472       -0.63566
H           0.76041        2.18217       -0.06477
C           0.32060        0.08739        0.02023
C          -0.05594       -1.05729       -0.68181
H          -0.17192       -2.00644       -0.17355
C          -0.29137       -0.98929       -2.05364
H          -0.58115       -1.88080       -2.59732
N           0.59011       -0.00127        1.44813
C          -0.49686       -0.14758        2.29295
H           1.27291       -0.72357        1.63972
O          -1.61057        0.26626        2.09362
H          -0.22354       -0.67207        3.22468


==> anc/SI/lrf_coordinates/lrf_0.03_Ec.xyz <==
16
Energy -400.2591396
H          -0.00192        0.37114       -3.86398
C          -0.00067        0.23446       -2.79049
C          -0.00752        1.33145       -1.92872
H          -0.01415        2.32767       -2.35023
C          -0.00601        1.16963       -0.54210
H          -0.01130        2.01715        0.12872
C           0.00260       -0.12686       -0.03480
C           0.00953       -1.23543       -0.88437
H           0.01622       -2.24298       -0.48409
C           0.00792       -1.05857       -2.26493
H           0.01328       -1.91653       -2.92674
N           0.00495       -0.42060        1.37628
C           0.00052        0.32063        2.47502
H           0.01141       -1.41434        1.54975
O          -0.00735        1.55010        2.65584
H           0.00513       -0.35174        3.35695


==> anc/SI/lrf_coordinates/lrf_0.04_Ea.xyz <==
16
Energy -400.2936858
H          -0.00248        0.46310       -3.85435
C          -0.00095        0.28004       -2.77635
C          -0.00747        1.33126       -1.86053
H          -0.01436        2.37353       -2.21854
C          -0.00557        1.10425       -0.48413
H          -0.01056        1.91020        0.22954
C           0.00320       -0.22040        0.02617
C           0.00979       -1.28307       -0.90903
H           0.01656       -2.30873       -0.55310
C           0.00772       -1.03152       -2.27164
H           0.01303       -1.88462       -2.93689
N           0.00562       -0.52218        1.36510
C           0.00019        0.37694        2.42357
H           0.01210       -1.50446        1.63455
O          -0.00789        1.58530        2.25470
H           0.00369       -0.11448        3.40305


==> anc/SI/lrf_coordinates/lrf_0.04_Eb.xyz <==
16
Energy -400.2498682
H          -0.33915        0.23387       -3.78341
C          -0.15558        0.21782       -2.71632
C           0.21815        1.37419       -2.02834
H           0.32374        2.30349       -2.57901
C           0.46009        1.34159       -0.65070
H           0.76376        2.23590       -0.09633
C           0.31842        0.13531        0.02672
C          -0.05666       -1.02588       -0.65324
H          -0.16941       -1.96999       -0.13224
C          -0.29395       -0.99223       -2.02876
H          -0.58245       -1.89736       -2.55863
N           0.59818        0.05651        1.47089
C          -0.49687       -0.19342        2.28591
H           1.27621       -0.68291        1.62065
O          -1.60895        0.24902        2.14400
H          -0.23289       -0.83074        3.15091


==> anc/SI/lrf_coordinates/lrf_0.04_Ec.xyz <==
16
Energy -400.3171771
H          -0.00159        0.31875       -3.89653
C          -0.00053        0.21105       -2.81571
C          -0.00756        1.33385       -1.97629
H          -0.01408        2.31394       -2.43382
C          -0.00633        1.21593       -0.58480
H          -0.01178        2.08699        0.06170
C           0.00222       -0.06959       -0.04240
C           0.00931       -1.20253       -0.86849
H           0.01595       -2.20196       -0.44393
C           0.00799       -1.07049       -2.25681
H           0.01347       -1.94612       -2.90144
N           0.00456       -0.35974        1.37817
C           0.00082        0.27835        2.53493
H           0.01111       -1.36451        1.49529
O          -0.00695        1.49427        2.87739
H           0.00601       -0.48300        3.34485


==> anc/SI/lrf_coordinates/lrf_nofield.xyz <==
16
Energy -400.1718242
H          -0.00226        0.43491       -3.83507
C          -0.00080        0.25847       -2.76933
C          -0.00748        1.32564       -1.87836
H          -0.01421        2.33989       -2.25226
C          -0.00572        1.11885       -0.50124
H          -0.01091        1.94769        0.18442
C           0.00295       -0.18759       -0.00988
C           0.00970       -1.26379       -0.90127
H           0.01642       -2.27659       -0.51848
C           0.00783       -1.04157       -2.27115
H           0.01312       -1.88518       -2.94678
N           0.00532       -0.48955        1.36686
C           0.00028        0.36365        2.43169
H           0.01168       -1.46615        1.60001
O          -0.00744        1.57136        2.39352
H           0.00416       -0.19487        3.37942


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_0.xyz <==
16
Energy -400.190139366
H          -0.00001        0.44195       -3.83203
C          -0.00000        0.26294       -2.76732
C           0.00000        1.32952       -1.87431
H           0.00000        2.34309       -2.24865
C           0.00000        1.11300       -0.49867
H           0.00000        1.96483        0.16410
C          -0.00000       -0.19193       -0.00942
C          -0.00000       -1.26308       -0.90000
H          -0.00000       -2.27684       -0.51962
C          -0.00000       -1.03700       -2.27209
H          -0.00000       -1.87586       -2.95271
N          -0.00000       -0.50137        1.37962
C          -0.00000        0.34086        2.42933
H          -0.00002       -1.47928        1.61835
O           0.00001       -0.01251        3.59985
H           0.00003        1.39722        2.14486


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_10.xyz <==
16
Energy -400.190381494
H          -0.04230        0.44658       -3.82825
C          -0.02129        0.26566       -2.76404
C           0.03526        1.33001       -1.87030
H           0.06213        2.34351       -2.24382
C           0.07138        1.10943       -0.49560
H           0.14508        1.95588        0.17038
C           0.04003       -0.19594       -0.00933
C          -0.01932       -1.26528       -0.90024
H          -0.04925       -2.27913       -0.52159
C          -0.04296       -1.03542       -2.27138
H          -0.08340       -1.87179       -2.95386
N           0.05527       -0.50233        1.38059
C          -0.08408        0.33886        2.42215
H           0.23374       -1.46199        1.62630
O           0.00051        0.00817        3.59607
H          -0.30078        1.36938        2.12415


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_100.xyz <==
16
Energy -400.190617431
H          -0.26410        0.34550       -3.80644
C          -0.12383        0.24644       -2.73994
C           0.20622        1.36222       -1.97395
H           0.31790        2.32639       -2.44817
C           0.39159        1.23613       -0.60061
H           0.64564        2.09743        0.00175
C           0.25874       -0.01167        0.00294
C          -0.06944       -1.12920       -0.75822
H          -0.15556       -2.09424       -0.27837
C          -0.26626       -0.99695       -2.13054
H          -0.51734       -1.86263       -2.72598
N           0.47786       -0.14907        1.41570
C          -0.50531       -0.20843        2.33446
H           1.42032       -0.12889        1.76756
O          -0.33952       -0.28969        3.54164
H          -1.50183       -0.18216        1.87328


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_105.xyz <==
16
Energy -400.190775871
H          -0.26571        0.33256       -3.80722
C          -0.12385        0.24254       -2.74016
C           0.20721        1.36519       -1.98440
H           0.31715        2.32540       -2.46702
C           0.39220        1.25203       -0.61014
H           0.64172        2.12010       -0.01551
C           0.26399        0.00878        0.00411
C          -0.06284       -1.11592       -0.74663
H          -0.14189       -2.07793       -0.25944
C          -0.26453       -0.99521       -2.11952
H          -0.51524       -1.86655       -2.70683
N           0.48020       -0.11455        1.41754
C          -0.50293       -0.26719        2.32607
H           1.40927        0.01633        1.78098
O          -0.34284       -0.32797        3.53514
H          -1.49192       -0.34208        1.85426


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_110.xyz <==
16
Energy -400.19097143
H          -0.26713        0.31734       -3.80782
C          -0.12489        0.23760       -2.74003
C           0.20480        1.36777       -1.99477
H           0.31277        2.32373       -2.48618
C           0.38830        1.26849       -0.61943
H           0.63259        2.14379       -0.03316
C           0.26442        0.03047        0.00641
C          -0.05851       -1.10221       -0.73373
H          -0.13043       -2.06096       -0.23894
C          -0.26280       -0.99418       -2.10743
H          -0.51102       -1.87185       -2.68632
N           0.47702       -0.07723        1.42036
C          -0.49642       -0.32165        2.31971
H           1.38302        0.15134        1.79353
O          -0.34224       -0.36768        3.53013
H          -1.46949       -0.48924        1.83888


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_115.xyz <==
16
Energy -400.191181409
H          -0.26548        0.30139       -3.80906
C          -0.12460        0.23225       -2.74040
C           0.20081        1.37024       -2.00517
H           0.30662        2.32200       -2.50513
C           0.38101        1.28500       -0.62859
H           0.61884        2.16760       -0.05051
C           0.26098        0.05249        0.00888
C          -0.05492       -1.08864       -0.72124
H          -0.11975       -2.04418       -0.21922
C          -0.25893       -0.99363       -2.09602
H          -0.50218       -1.87797       -2.66684
N           0.46895       -0.03875        1.42322
C          -0.48526       -0.37293        2.31459
H           1.34567        0.27491        1.80433
O          -0.33557       -0.40954        3.52588
H          -1.43621       -0.62471        1.82653


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_120.xyz <==
16
Energy -400.19138232
H          -0.26020        0.28512       -3.81103
C          -0.12266        0.22662       -2.74134
C           0.19557        1.37252       -2.01540
H           0.29919        2.32014       -2.52359
C           0.37033        1.30118       -0.63743
H           0.60029        2.19099       -0.06715
C           0.25349        0.07430        0.01143
C          -0.05225       -1.07552       -0.70950
H          -0.11015       -2.02802       -0.20085
C          -0.25288       -0.99358       -2.08565
H          -0.48873       -1.88472       -2.64897
N           0.45566        0.00011        1.42614
C          -0.47007       -0.42083        2.31090
H           1.29918        0.38819        1.81353
O          -0.32246       -0.45151        3.52264
H          -1.39429       -0.74941        1.81753


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_125.xyz <==
16
Energy -400.191553274
H          -0.25141        0.26808       -3.81397
C          -0.11905        0.22079       -2.74310
C           0.18906        1.37457       -2.02540
H           0.29047        2.31829       -2.54124
C           0.35613        1.31679       -0.64589
H           0.57664        2.21359       -0.08274
C           0.24195        0.09557        0.01400
C          -0.05044       -1.06290       -0.69879
H          -0.10152       -2.01243       -0.18389
C          -0.24464       -0.99388       -2.07655
H          -0.47066       -1.89192       -2.63293
N           0.43706        0.03883        1.42912
C          -0.45132       -0.46498        2.30878
H           1.24580        0.49097        1.82107
O          -0.30228       -0.49261        3.52049
H          -1.34580       -0.86318        1.81227


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_130.xyz <==
16
Energy -400.191675272
H          -0.29617        0.29726       -3.80955
C          -0.14918        0.23871       -2.74119
C           0.31952        1.34635       -2.03810
H           0.53162        2.26662       -2.56259
C           0.50519        1.27444       -0.66170
H           0.84989        2.13885       -0.11018
C           0.24670        0.08214        0.01024
C          -0.20368       -1.03365       -0.68859
H          -0.36284       -1.96827       -0.16859
C          -0.41519       -0.94630       -2.06273
H          -0.76439       -1.81122       -2.60781
N           0.46312        0.01205        1.42034
C          -0.42744       -0.45422        2.31816
H           1.30674        0.41188        1.79518
O          -0.24761       -0.50373        3.52509
H          -1.35631       -0.79534        1.84326


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_135.xyz <==
16
Energy -400.191733607
H          -0.22368        0.23748       -3.82073
C          -0.10710        0.20912       -2.74746
C           0.17349        1.37802       -2.04358
H           0.27049        2.31523       -2.57198
C           0.31912        1.34462       -0.66099
H           0.51664        2.25453       -0.11013
C           0.20863        0.13377        0.01838
C          -0.04944       -1.04146       -0.68097
H          -0.08800       -1.98655       -0.15716
C          -0.22289       -0.99612       -2.06241
H          -0.42358       -1.90714       -2.60734
N           0.38531        0.11236        1.43445
C          -0.40379       -0.54276        2.30858
H           1.11758        0.67656        1.83133
O          -0.24480       -0.56205        3.51945
H          -1.22798       -1.07003        1.81179


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_140.xyz <==
16
Energy -400.191718162
H          -0.20532        0.22382       -3.82472
C          -0.09902        0.20350       -2.75025
C           0.16423        1.37932       -2.05158
H           0.25869        2.31382       -2.58519
C           0.29646        1.35653       -0.66749
H           0.48036        2.27236       -0.12156
C           0.18767        0.15023        0.02020
C          -0.04985       -1.03256       -0.67424
H          -0.08259       -1.97584       -0.14708
C          -0.20949       -0.99786       -2.05764
H          -0.39486       -1.91486       -2.59800
N           0.35271        0.14622        1.43689
C          -0.37547       -0.57617        2.31050
H           1.04409        0.75946        1.83441
O          -0.20845       -0.58873        3.52054
H          -1.15918       -1.16368        1.81646


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_145.xyz <==
16
Energy -400.191625159
H          -0.18470        0.21100       -3.82906
C          -0.08971        0.19832       -2.75346
C           0.15373        1.38051       -2.05873
H           0.24499        2.31311       -2.59620
C           0.27116        1.36686       -0.67323
H           0.43994        2.28811       -0.13134
C           0.16475        0.16441        0.02159
C          -0.05023       -1.02525       -0.66896
H          -0.07747       -1.96733       -0.13972
C          -0.19411       -0.99971       -2.05425
H          -0.36263       -1.92220       -2.59081
N           0.31622        0.17729        1.43893
C          -0.34394       -0.60628        2.31350
H           0.96250        0.83810        1.83622
O          -0.16910       -0.60756        3.52265
H          -1.08141       -1.25384        1.82411


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_15.xyz <==
16
Energy -400.190628643
H          -0.06249        0.45083       -3.82457
C          -0.03131        0.26822       -2.76086
C           0.05047        1.33057       -1.86677
H           0.08815        2.34400       -2.23951
C           0.10333        1.10625       -0.49310
H           0.20639        1.94776        0.17563
C           0.05861       -0.19933       -0.00910
C          -0.02685       -1.26684       -0.90011
H          -0.06838       -2.28041       -0.52216
C          -0.06247       -1.03379       -2.27039
H          -0.12128       -1.86794       -2.95426
N           0.08604       -0.50218        1.38162
C          -0.12088        0.33567        2.41492
H           0.33469       -1.44421        1.63420
O          -0.01107        0.02617        3.59236
H          -0.42295        1.34079        2.10333


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_150.xyz <==
16
Energy -400.191457908
H          -0.25478        0.20034       -3.82785
C          -0.13499        0.18730       -2.75477
C           0.32803        1.31874       -2.08817
H           0.56639        2.21348       -2.64456
C           0.47775        1.30468       -0.70583
H           0.81883        2.19054       -0.18623
C           0.18005        0.15079        0.01529
C          -0.25442       -0.99392       -0.64801
H          -0.43133       -1.91067       -0.10384
C          -0.42647       -0.96364       -2.02995
H          -0.76573       -1.85105       -2.54446
N           0.37120        0.16509        1.42715
C          -0.32672       -0.54265        2.33605
H           1.10129        0.75327        1.79230
O          -0.10234       -0.55165        3.53711
H          -1.14678       -1.11513        1.88704


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_155.xyz <==
16
Energy -400.191227051
H          -0.13751        0.19037       -3.83823
C          -0.06785        0.18987       -2.76069
C           0.12724        1.38270       -2.06983
H           0.20797        2.31353       -2.61202
C           0.21201        1.38237       -0.68193
H           0.34520        2.31289       -0.14553
C           0.11534        0.18492        0.02311
C          -0.04866       -1.01584       -0.66323
H          -0.06574       -1.95743       -0.13369
C          -0.15627       -1.00372       -2.05193
H          -0.28618       -1.93536       -2.58344
N           0.23343        0.22890        1.44183
C          -0.26994       -0.65671        2.32265
H           0.76797        0.98426        1.83707
O          -0.08911       -0.61884        3.53064
H          -0.88789       -1.42632        1.84648


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_160.xyz <==
16
Energy -400.190952769
H          -0.11152        0.18295       -3.84251
C          -0.05552        0.18649       -2.76422
C           0.11016        1.38368       -2.07377
H           0.18237        2.31486       -2.61656
C           0.17771        1.38750       -0.68494
H           0.28992        2.32178       -0.15001
C           0.09019        0.19109        0.02313
C          -0.04548       -1.01388       -0.66251
H          -0.05818       -1.95601       -0.13440
C          -0.13309       -1.00615       -2.05259
H          -0.24116       -1.94134       -2.58276
N           0.18838        0.24882        1.44249
C          -0.22667       -0.67656        2.32811
H           0.65096        1.05113        1.83622
O          -0.05349       -0.61107        3.53620
H          -0.76459       -1.50773        1.85938


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_165.xyz <==
16
Energy -400.190664487
H          -0.24817        0.15413       -3.83959
C          -0.14197        0.16151       -2.76514
C           0.34309        1.29250       -2.11535
H           0.61517        2.16902       -2.68511
C           0.47580        1.30170       -0.73124
H           0.84044        2.18834       -0.22843
C           0.13101        0.17642        0.01395
C          -0.33003       -0.96853       -0.63232
H          -0.55589       -1.86889       -0.08065
C          -0.47579       -0.96296       -2.01745
H          -0.83606       -1.85130       -2.51593
N           0.30721        0.24010        1.42522
C          -0.20009       -0.58645        2.35888
H           0.91456        0.96338        1.77294
O           0.04535       -0.51821        3.55442
H          -0.88463       -1.33522        1.94705


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_170.xyz <==
16
Energy -400.190401511
H          -0.03736        0.16657       -3.85068
C          -0.02019        0.17761       -2.77118
C          -0.04241        1.38481       -2.07975
H          -0.07716        2.31832       -2.62222
C          -0.02303        1.39589       -0.68940
H          -0.05089        2.33758       -0.15592
C           0.02344        0.19923        0.02220
C           0.06687       -1.01290       -0.66372
H           0.14226       -1.95338       -0.13903
C           0.03460       -1.01423       -2.05606
H           0.06621       -1.95595       -2.58480
N           0.05509        0.28299        1.44279
C          -0.08270       -0.71114        2.33967
H           0.24147        1.19114        1.83477
O           0.01438       -0.57101        3.55028
H          -0.31058       -1.67995        1.88430


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_175.xyz <==
16
Energy -400.190209906
H          -0.01950        0.17072       -3.85301
C          -0.01061        0.17999       -2.77342
C          -0.02108        1.38593       -2.07989
H          -0.03822        2.32121       -2.62017
C          -0.01096        1.39408       -0.68939
H          -0.02440        2.33570       -0.15505
C           0.01179        0.19620        0.02136
C           0.03358       -1.01534       -0.66685
H           0.07246       -1.95931       -0.14489
C           0.01698       -1.01347       -2.05939
H           0.03280       -1.95512       -2.58901
N           0.02824        0.28191        1.44181
C          -0.04064       -0.71366        2.34482
H           0.11868        1.20545        1.83189
O           0.00710       -0.55374        3.55604
H          -0.15622       -1.70495        1.89639


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_180.xyz <==
16
Energy -400.190139432
H          -0.00008        0.17207       -3.85391
C          -0.00005        0.18089       -2.77428
C           0.00001        1.38632       -2.07992
H           0.00003        2.32212       -2.61955
C           0.00004        1.39342       -0.68936
H           0.00008        2.33500       -0.15471
C           0.00001        0.19515        0.02109
C          -0.00005       -1.01614       -0.66799
H          -0.00007       -1.96140       -0.14705
C          -0.00008       -1.01310       -2.06060
H          -0.00013       -1.95470       -2.59054
N           0.00004        0.28154        1.44154
C           0.00002       -0.71436        2.34674
H           0.00020        1.20984        1.83086
O           0.00015       -0.54770        3.55803
H          -0.00011       -1.71339        1.90091


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_20.xyz <==
16
Energy -400.190905691
H          -0.08180        0.45544       -3.82025
C          -0.04080        0.27077       -2.75720
C           0.06449        1.33132       -1.86349
H           0.11159        2.34454       -2.23569
C           0.13311        1.10325       -0.49105
H           0.26122        1.93965        0.18019
C           0.07621       -0.20224       -0.00878
C          -0.03347       -1.26793       -0.89935
H          -0.08482       -2.28086       -0.52128
C          -0.08098       -1.03208       -2.26875
H          -0.15721       -1.86395       -2.95368
N           0.11818       -0.50037        1.38287
C          -0.15520        0.33029        2.40679
H           0.42781       -1.42200        1.64284
O          -0.02877        0.04340        3.58812
H          -0.52956        1.30630        2.07995


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_25.xyz <==
16
Energy -400.19117728
H          -0.10068        0.45839       -3.81624
C          -0.04996        0.27314       -2.75367
C           0.07739        1.33235       -1.86122
H           0.13256        2.34491       -2.23404
C           0.16108        1.10151       -0.49002
H           0.31065        1.93291        0.18345
C           0.09320       -0.20350       -0.00855
C          -0.03902       -1.26803       -0.89739
H          -0.09853       -2.28033       -0.51917
C          -0.09854       -1.02996       -2.26592
H          -0.19130       -1.85991       -2.95113
N           0.15178       -0.49567        1.38411
C          -0.18660        0.32251        2.39890
H           0.51296       -1.39620        1.65101
O          -0.05262        0.05547        3.58387
H          -0.62237        1.26799        2.05726


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_30.xyz <==
16
Energy -400.191414141
H          -0.11885        0.46040       -3.81243
C          -0.05872        0.27501       -2.75034
C           0.08949        1.33358       -1.86029
H           0.15176        2.34525       -2.23438
C           0.18744        1.10092       -0.49032
H           0.35558        1.92817        0.18430
C           0.10949       -0.20305       -0.00823
C          -0.04391       -1.26687       -0.89442
H          -0.11029       -2.27802       -0.51461
C          -0.11536       -1.02788       -2.26225
H          -0.22393       -1.85643       -2.94684
N           0.18597       -0.48836        1.38545
C          -0.21612        0.31195        2.39149
H           0.59208       -1.36754        1.65847
O          -0.08029        0.06178        3.57976
H          -0.70435        1.22665        2.03588


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_35.xyz <==
16
Energy -400.191594365
H          -0.13614        0.46117       -3.80901
C          -0.06701        0.27633       -2.74734
C           0.10121        1.33500       -1.86091
H           0.17007        2.34542       -2.23716
C           0.21258        1.10171       -0.49205
H           0.39717        1.92570        0.18263
C           0.12509       -0.20062       -0.00784
C          -0.04858       -1.26427       -0.89036
H          -0.12108       -2.27377       -0.50763
C          -0.13175       -1.02583       -2.25769
H          -0.25566       -1.85353       -2.94072
N           0.22001       -0.47834        1.38690
C          -0.24432        0.29835        2.38484
H           0.66755       -1.33541        1.66511
O          -0.10988        0.06176        3.57590
H          -0.77924        1.18190        2.01660


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_40.xyz <==
16
Energy -400.191703842
H          -0.15268        0.46007       -3.80623
C          -0.07486        0.27704       -2.74480
C           0.11268        1.33661       -1.86325
H           0.18771        2.34518       -2.24323
C           0.23669        1.10434       -0.49531
H           0.43607        1.92585        0.17851
C           0.14010       -0.19578       -0.00754
C          -0.05310       -1.26025       -0.88490
H          -0.13118       -2.26793       -0.49875
C          -0.14775       -1.02363       -2.25188
H          -0.28658       -1.85115       -2.93226
N           0.25362       -0.46514        1.38825
C          -0.27089        0.28186        2.37925
H           0.73937       -1.29972        1.67048
O          -0.14073        0.05416        3.57236
H          -0.84848        1.13404        2.00056


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_45.xyz <==
16
Energy -400.191736751
H          -0.16832        0.45728       -3.80411
C          -0.08220        0.27718       -2.74278
C           0.12412        1.33838       -1.86732
H           0.20510        2.34470       -2.25199
C           0.25989        1.10860       -0.50009
H           0.47277        1.92858        0.17170
C           0.15446       -0.18869       -0.00722
C          -0.05766       -1.25466       -0.87826
H          -0.14103       -2.26006       -0.48753
C          -0.16343       -1.02134       -2.24508
H          -0.31689       -1.84932       -2.92174
N           0.28617       -0.44918        1.38963
C          -0.29635        0.26222        2.37467
H           0.80871       -1.26015        1.67483
O          -0.17144        0.03967        3.56917
H          -0.91389        1.08236        1.98740


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_5.xyz <==
16
Energy -400.190204568
H          -0.02178        0.44265       -3.83123
C          -0.01100        0.26360       -2.76658
C           0.01746        1.32967       -1.87348
H           0.03084        2.34292       -2.24840
C           0.03593        1.11244       -0.49801
H           0.07376        1.96293        0.16554
C           0.02052       -0.19257       -0.00949
C          -0.00922       -1.26356       -0.89983
H          -0.02400       -2.27760       -0.52052
C          -0.02141       -1.03651       -2.27168
H          -0.04160       -1.87477       -2.95273
N           0.02790       -0.50106        1.37990
C          -0.04200        0.34023        2.42795
H           0.11538       -1.47469        1.62001
O           0.00042       -0.00841        3.59915
H          -0.15118        1.39028        2.14065


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_50.xyz <==
16
Energy -400.191694231
H          -0.18297        0.45234       -3.80289
C          -0.08893        0.27674       -2.74142
C           0.13586        1.34028       -1.87318
H           0.22295        2.34398       -2.26327
C           0.28232        1.11443       -0.50640
H           0.50777        1.93366        0.16236
C           0.16802       -0.17939       -0.00697
C          -0.06265       -1.24755       -0.87045
H          -0.15135       -2.25024       -0.47419
C          -0.17899       -1.01880       -2.23725
H          -0.34696       -1.84785       -2.90914
N           0.31695       -0.43055        1.39095
C          -0.32091        0.23939        2.37108
H           0.87692       -1.21537        1.67825
O          -0.20037        0.01873        3.56622
H          -0.97768        1.02577        1.97753


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_55.xyz <==
16
Energy -400.191585254
H          -0.19607        0.44667       -3.80207
C          -0.09492        0.27581       -2.74044
C           0.14819        1.34213       -1.88048
H           0.24185        2.34270       -2.27698
C           0.30401        1.12136       -0.51391
H           0.54129        1.94078        0.15059
C           0.18055       -0.16838       -0.00663
C          -0.06855       -1.23906       -0.86177
H          -0.16290       -2.23848       -0.45884
C          -0.19476       -1.01618       -2.22874
H          -0.37721       -1.84667       -2.89505
N           0.34527       -0.41007        1.39246
C          -0.34511        0.21280        2.36825
H           0.94622       -1.16332        1.68151
O          -0.22595       -0.00616        3.56370
H          -1.04192        0.96165        1.96966


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_60.xyz <==
16
Energy -400.191424167
H          -0.20792        0.43964       -3.80187
C          -0.10026        0.27436       -2.73996
C           0.16098        1.34391       -1.88929
H           0.26151        2.34078       -2.29334
C           0.32491        1.12960       -0.52264
H           0.57327        1.95010        0.13649
C           0.19219       -0.15544       -0.00620
C          -0.07509       -1.22906       -0.85210
H          -0.17532       -2.22475       -0.44162
C          -0.21062       -1.01332       -2.21943
H          -0.40751       -1.84567       -2.87929
N           0.37121       -0.38752        1.39422
C          -0.36814        0.18288        2.36621
H           1.01495       -1.10400        1.68474
O          -0.24851       -0.03576        3.56161
H          -1.10565        0.88980        1.96372


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_65.xyz <==
16
Energy -400.191229628
H          -0.21829        0.43140       -3.80223
C          -0.10483        0.27248       -2.73991
C           0.17433        1.34553       -1.89921
H           0.28212        2.33821       -2.31155
C           0.34491        1.13892       -0.53221
H           0.60348        1.96083        0.12118
C           0.20273       -0.14097       -0.00584
C          -0.08238       -1.21776       -0.84179
H          -0.18867       -2.20923       -0.42293
C          -0.22656       -1.01023       -2.20963
H          -0.43778       -1.84471       -2.86233
N           0.39418       -0.36336        1.39602
C          -0.39030        0.14940        2.36462
H           1.08340       -1.03555        1.68817
O          -0.26709       -0.06812        3.55984
H          -1.16927        0.80872        1.95906


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_70.xyz <==
16
Energy -400.191022343
H          -0.22732        0.42248       -3.80288
C          -0.10872        0.27033       -2.74009
C           0.18833        1.34693       -1.90994
H           0.30391        2.33513       -2.33083
C           0.36406        1.14874       -0.54241
H           0.63203        1.97275        0.10442
C           0.21231       -0.12560       -0.00539
C          -0.09048       -1.20558       -0.83091
H          -0.20302       -2.19254       -0.40329
C          -0.24272       -1.00675       -2.19929
H          -0.46831       -1.84342       -2.84433
N           0.41414       -0.33825        1.39797
C          -0.41158        0.11213        2.36303
H           1.15178       -0.95580        1.69264
O          -0.28167       -0.10112        3.55832
H          -1.23274        0.71612        1.95423


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_75.xyz <==
16
Energy -400.190823982
H          -0.23520        0.41300       -3.80373
C          -0.11204        0.26796       -2.74042
C           0.20274        1.34807       -1.92116
H           0.32641        2.33145       -2.35088
C           0.38223        1.15896       -0.55293
H           0.65861        1.98558        0.08691
C           0.22110       -0.10957       -0.00486
C          -0.09899       -1.19264       -0.81962
H          -0.21760       -2.17483       -0.38295
C          -0.25893       -1.00289       -2.18857
H          -0.49876       -1.84176       -2.82556
N           0.43119       -0.31242        1.40007
C          -0.43167        0.07108        2.36112
H           1.21838       -0.86341        1.69858
O          -0.29283       -0.13385        3.55690
H          -1.29464        0.61082        1.94835


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_80.xyz <==
16
Energy -400.190655988
H          -0.24214        0.40317       -3.80461
C          -0.11490        0.26544       -2.74077
C           0.21729        1.34891       -1.93254
H           0.34913        2.32726       -2.37122
C           0.39931        1.16945       -0.56352
H           0.68299        1.99911        0.06907
C           0.22931       -0.09317       -0.00424
C          -0.10748       -1.17918       -0.80807
H          -0.23160       -2.15649       -0.36226
C          -0.27494       -0.99869       -2.17758
H          -0.52870       -1.83971       -2.80628
N           0.44540       -0.28614        1.40227
C          -0.45033        0.02613        2.35855
H           1.28124       -0.75655        1.70643
O          -0.30123       -0.16522        3.55542
H          -1.35336        0.49125        1.94057


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_85.xyz <==
16
Energy -400.190539094
H          -0.24848        0.39325       -3.80526
C          -0.11748        0.26282       -2.74094
C           0.23123        1.34955       -1.94368
H           0.37068        2.32276       -2.39135
C           0.41483        1.18017       -0.57384
H           0.70431        2.01343        0.05133
C           0.23732       -0.07669       -0.00345
C          -0.11496       -1.16557       -0.79634
H          -0.24327       -2.13812       -0.34158
C          -0.29004       -0.99429       -2.16635
H          -0.55688       -1.83750       -2.78665
N           0.45713       -0.25963        1.40460
C          -0.46732       -0.02307        2.35482
H           1.33797       -0.63263        1.71676
O          -0.30818       -0.19397        3.55356
H          -1.40688        0.35506        1.92962


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_90.xyz <==
16
Energy -400.190489999
H          -0.25413        0.38203       -3.80577
C          -0.11962        0.25958       -2.74093
C           0.24064        1.35076       -1.95441
H           0.38407        2.31927       -2.41092
C           0.42521        1.19254       -0.58367
H           0.71620        2.03082        0.03406
C           0.24536       -0.05930       -0.00235
C          -0.11702       -1.15233       -0.78440
H          -0.24508       -2.12079       -0.32103
C          -0.29979       -0.99085       -2.15491
H          -0.57556       -1.83732       -2.76681
N           0.46670       -0.23111        1.40718
C          -0.48266       -0.07724        2.34958
H           1.38410       -0.48942        1.72985
O          -0.31591       -0.22142        3.55084
H          -1.45250        0.20034        1.91494


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_95.xyz <==
16
Energy -400.190517413
H          -0.25614        0.35963       -3.80725
C          -0.11909        0.25098       -2.74124
C           0.20720        1.35988       -1.96412
H           0.32039        2.32837       -2.42908
C           0.39155        1.22058       -0.59162
H           0.64916        2.07443        0.01968
C           0.25387       -0.03203        0.00013
C          -0.07264       -1.14268       -0.77224
H          -0.16550       -2.11125       -0.30084
C          -0.26216       -0.99862       -2.14410
H          -0.51111       -1.85872       -2.74845
N           0.47416       -0.18351        1.41195
C          -0.50036       -0.15088        2.34076
H           1.41588       -0.28540        1.75142
O          -0.33197       -0.25936        3.54551
H          -1.49322       -0.01589        1.89075


==> anc/SI/paf_coordinates/field_0.01/paf_0.01_minimum.xyz <==
16
Energy -400.191736654
H          -0.16832        0.45676       -3.80429
C          -0.08212        0.27724       -2.74285
C           0.12404        1.33841       -1.86725
H           0.20490        2.34478       -2.25180
C           0.25975        1.10863       -0.50000
H           0.47245        1.92844        0.17206
C           0.15447       -0.18875       -0.00732
C          -0.05756       -1.25484       -0.87820
H          -0.14097       -2.26043       -0.48796
C          -0.16322       -1.02118       -2.24494
H          -0.31661       -1.84915       -2.92161
N           0.28588       -0.44918        1.38951
C          -0.29606        0.26274        2.37457
H           0.80809       -1.26035        1.67475
O          -0.17117        0.03932        3.56889
H          -0.91354        1.08314        1.98774


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_0.xyz <==
16
Energy -400.224773932
H          -0.00000        0.43406       -3.83809
C          -0.00000        0.26007       -2.77118
C           0.00000        1.33266       -1.88212
H           0.00000        2.34173       -2.26854
C           0.00000        1.12349       -0.50382
H           0.00000        1.97911        0.15650
C           0.00000       -0.18059       -0.01566
C          -0.00000       -1.25823       -0.89606
H          -0.00000       -2.27217       -0.51322
C          -0.00000       -1.03905       -2.27163
H          -0.00000       -1.87722       -2.95363
N           0.00000       -0.49364        1.39012
C           0.00000        0.32578        2.43738
H          -0.00001       -1.47729        1.60768
O           0.00000       -0.02600        3.62605
H           0.00001        1.38289        2.15748


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_10.xyz <==
16
Energy -400.225028501
H          -0.04006        0.43872       -3.83466
C          -0.02136        0.26278       -2.76821
C           0.03465        1.33300       -1.87832
H           0.06282        2.34212       -2.26354
C           0.06892        1.11981       -0.50088
H           0.14331        1.97017        0.16237
C           0.03900       -0.18469       -0.01540
C          -0.02023       -1.26028       -0.89657
H          -0.04825       -2.27405       -0.51478
C          -0.04384       -1.03752       -2.27119
H          -0.08264       -1.87336       -2.95496
N           0.05448       -0.49467        1.39097
C          -0.08283        0.32378        2.43044
H           0.23308       -1.46015        1.61617
O          -0.00552       -0.00686        3.62238
H          -0.29154        1.35678        2.13742


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_100.xyz <==
16
Energy -400.226230667
H          -0.21280        0.33983       -3.82444
C          -0.10272        0.24468       -2.75284
C           0.19860        1.36552       -1.98007
H           0.31718        2.32693       -2.45878
C           0.35759        1.24350       -0.60164
H           0.60458        2.10764        0.00085
C           0.21754       -0.00527       -0.00219
C          -0.08452       -1.12921       -0.76519
H          -0.16747       -2.09777       -0.28987
C          -0.24989       -0.99972       -2.14300
H          -0.47561       -1.86623       -2.74766
N           0.45738       -0.14541        1.41973
C          -0.48519       -0.19502        2.36034
H           1.41184       -0.20090        1.73628
O          -0.29372       -0.31741        3.57580
H          -1.49279       -0.11559        1.93393


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_105.xyz <==
16
Energy -400.226304168
H          -0.21577        0.32562       -3.82488
C          -0.10422        0.24022       -2.75263
C           0.19594        1.36877       -1.99037
H           0.31142        2.32619       -2.47778
C           0.35456        1.25999       -0.61101
H           0.59568        2.13133       -0.01652
C           0.22027        0.01592       -0.00025
C          -0.07863       -1.11577       -0.75257
H          -0.15407       -2.08093       -0.26898
C          -0.24791       -0.99859       -2.13125
H          -0.47183       -1.87121       -2.72772
N           0.45750       -0.10794        1.42299
C          -0.48553       -0.24793        2.35405
H           1.40958       -0.07211        1.74926
O          -0.29479       -0.36039        3.57064
H          -1.49218       -0.25762        1.91827


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_110.xyz <==
16
Energy -400.226400835
H          -0.21730        0.31103       -3.82532
C          -0.10518        0.23549       -2.75242
C           0.19266        1.37174       -2.00049
H           0.30526        2.32511       -2.49647
C           0.34990        1.27627       -0.62019
H           0.58468        2.15478       -0.03369
C           0.22080        0.03713        0.00182
C          -0.07349       -1.10244       -0.74001
H          -0.14154       -2.06418       -0.24841
C          -0.24518       -0.99769       -2.11960
H          -0.46614       -1.87651       -2.70800
N           0.45353       -0.07004        1.42634
C          -0.48148       -0.29989        2.34763
H           1.39463        0.05481        1.76221
O          -0.29186       -0.40288        3.56532
H          -1.47928       -0.39721        1.90248


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_115.xyz <==
16
Energy -400.226507739
H          -0.21704        0.29613       -3.82589
C          -0.10542        0.23047       -2.75230
C           0.18873        1.37436       -2.01041
H           0.29868        2.32370       -2.51470
C           0.34339        1.29213       -0.62912
H           0.57131        2.17770       -0.05049
C           0.21876        0.05810        0.00399
C          -0.06925       -1.08941       -0.72771
H          -0.13014       -2.04780       -0.22849
C          -0.24155       -0.99711       -2.10829
H          -0.45822       -1.88217       -2.68886
N           0.44529       -0.03203        1.42970
C          -0.47304       -0.35014        2.34151
H           1.36762        0.17835        1.77463
O          -0.28442       -0.44403        3.56020
H          -1.45468       -0.53271        1.88748


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_120.xyz <==
16
Energy -400.226609882
H          -0.21447        0.28119       -3.82672
C          -0.10465        0.22530       -2.75243
C           0.18410        1.37667       -2.01999
H           0.29159        2.32208       -2.53216
C           0.33471        1.30736       -0.63768
H           0.55501        2.19981       -0.06658
C           0.21378        0.07852        0.00621
C          -0.06588       -1.07692       -0.71600
H          -0.11988       -2.03213       -0.20976
C          -0.23667       -0.99686       -2.09767
H          -0.44744       -1.88814       -2.67084
N           0.43256        0.00564        1.43306
C          -0.46044       -0.39821        2.33601
H           1.32922        0.29738        1.78616
O          -0.27228       -0.48305        3.55559
H          -1.41926       -0.66306        1.87405


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_125.xyz <==
16
Energy -400.226690367
H          -0.20938        0.26649       -3.82795
C          -0.10274        0.22001       -2.75293
C           0.17870        1.37860       -2.02918
H           0.28386        2.32021       -2.54880
C           0.32368        1.32164       -0.64578
H           0.53547        2.22080       -0.08190
C           0.20568        0.09800        0.00847
C          -0.06340       -1.06523       -0.70514
H          -0.11081       -2.01748       -0.19260
C          -0.23039       -0.99698       -2.08801
H          -0.43359       -1.89437       -2.65433
N           0.41538        0.04251        1.43639
C          -0.44381       -0.44347        2.33158
H           1.28037        0.41103        1.79648
O          -0.25528       -0.51882        3.55189
H          -1.37377       -0.78736        1.86306


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_130.xyz <==
16
Energy -400.226731992
H          -0.25915        0.29196       -3.82293
C          -0.13518        0.23654       -2.75022
C           0.31087        1.35147       -2.04092
H           0.52640        2.26953       -2.56860
C           0.47700        1.28189       -0.66055
H           0.81452        2.14926       -0.10801
C           0.21440        0.08736        0.00524
C          -0.21630       -1.03505       -0.69440
H          -0.37234       -1.97271       -0.17651
C          -0.40378       -0.95073       -2.07379
H          -0.73278       -1.81705       -2.62928
N           0.44379        0.01661        1.42843
C          -0.41857       -0.43508        2.33825
H           1.33326        0.33938        1.77236
O          -0.20733       -0.53023        3.55364
H          -1.37484       -0.72757        1.88854


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_135.xyz <==
16
Energy -400.22671906
H          -0.19063        0.23866       -3.83183
C          -0.09480        0.20965       -2.75524
C           0.16548        1.38167       -2.04584
H           0.26610        2.31695       -2.57768
C           0.29390        1.34687       -0.66013
H           0.48524        2.25822       -0.10820
C           0.17988        0.13293        0.01238
C          -0.06072       -1.04515       -0.68710
H          -0.09588       -1.99274       -0.16505
C          -0.21281       -0.99838       -2.07266
H          -0.39543       -1.90733       -2.62747
N           0.36737        0.11216        1.44241
C          -0.39935       -0.52434        2.32672
H           1.15396        0.62022        1.81219
O          -0.20698       -0.57705        3.54804
H          -1.25535       -1.01678        1.85072


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_140.xyz <==
16
Energy -400.226639477
H          -0.17728        0.22620       -3.83450
C          -0.08887        0.20479       -2.75714
C           0.15755        1.38279       -2.05315
H           0.25568        2.31567       -2.58967
C           0.27527        1.35733       -0.66627
H           0.45460        2.27412       -0.11907
C           0.16282        0.14761        0.01390
C          -0.06026       -1.03718       -0.68028
H          -0.08990       -1.98318       -0.15521
C          -0.20155       -0.99960       -2.06727
H          -0.37146       -1.91377       -2.61753
N           0.33714        0.14391        1.44499
C          -0.37174       -0.55943        2.32662
H           1.07727        0.71581        1.81750
O          -0.17684       -0.59712        3.54831
H          -1.18244       -1.12239        1.85003


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_145.xyz <==
16
Energy -400.226487334
H          -0.16138        0.21478       -3.83763
C          -0.08161        0.20025       -2.75951
C           0.14831        1.38379       -2.05969
H           0.24330        2.31516       -2.59938
C           0.25382        1.36618       -0.67166
H           0.41955        2.28795       -0.12825
C           0.14353        0.16002        0.01493
C          -0.05977       -1.03092       -0.67512
H          -0.08432       -1.97601       -0.14843
C          -0.18818       -1.00120       -2.06350
H          -0.34366       -1.92013       -2.61009
N           0.30305        0.17302        1.44712
C          -0.34056       -0.59074        2.32812
H           0.99103        0.80593        1.82105
O          -0.14399       -0.60966        3.55023
H          -1.09911       -1.22289        1.85307


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_15.xyz <==
16
Energy -400.225293361
H          -0.05770        0.44283       -3.83127
C          -0.03063        0.26523       -2.76527
C           0.05032        1.33347       -1.87508
H           0.09064        2.34262       -2.25912
C           0.09969        1.11658       -0.49856
H           0.20390        1.96207        0.16725
C           0.05586       -0.18810       -0.01521
C          -0.02946       -1.26193       -0.89658
H          -0.06916       -2.27544       -0.51559
C          -0.06398       -1.03601       -2.27029
H          -0.12051       -1.86972       -2.95544
N           0.08332       -0.49440        1.39176
C          -0.11979        0.32051        2.42366
H           0.33741       -1.44097        1.62420
O          -0.01477        0.01003        3.61864
H          -0.41515        1.32878        2.11814


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_150.xyz <==
16
Energy -400.226264442
H          -0.23580        0.20185       -3.83620
C          -0.12871        0.18864       -2.76047
C           0.32442        1.32246       -2.08849
H           0.56597        2.21530       -2.64727
C           0.46416        1.30524       -0.70338
H           0.80377        2.19155       -0.18198
C           0.16145        0.14818        0.00915
C          -0.26429       -0.99874       -0.65394
H          -0.43967       -1.91906       -0.11265
C          -0.42303       -0.96561       -2.03907
H          -0.75145       -1.85094       -2.56416
N           0.35993        0.16133        1.43604
C          -0.32036       -0.52894        2.34912
H           1.11926        0.72709        1.77837
O          -0.08286       -0.55178        3.56413
H          -1.15281       -1.09102        1.91204


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_155.xyz <==
16
Energy -400.225982784
H          -0.12320        0.19697       -3.84479
C          -0.06353        0.19276       -2.76535
C           0.12411        1.38546       -2.06985
H           0.20827        2.31552       -2.61357
C           0.20200        1.37916       -0.67970
H           0.33485        2.30940       -0.14105
C           0.10130        0.17756        0.01584
C          -0.05628       -1.02329       -0.66974
H          -0.07168       -1.96818       -0.14326
C          -0.15391       -1.00511       -2.06071
H          -0.27552       -1.93196       -2.60254
N           0.22531        0.22168        1.45023
C          -0.26666       -0.64283        2.33492
H           0.78477        0.97062        1.82458
O          -0.07775       -0.61137        3.55851
H          -0.89206       -1.41082        1.86776


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_160.xyz <==
16
Energy -400.225664143
H          -0.10112        0.19055       -3.84853
C          -0.05269        0.18976       -2.76854
C           0.10791        1.38622       -2.07349
H           0.18314        2.31671       -2.61777
C           0.17068        1.38335       -0.68242
H           0.28336        2.31704       -0.14476
C           0.07939        0.18260        0.01562
C          -0.05187       -1.02203       -0.66932
H          -0.06325       -1.96761       -0.14451
C          -0.13191       -1.00752       -2.06138
H          -0.23372       -1.93746       -2.60203
N           0.18243        0.24053        1.45104
C          -0.22354       -0.66297        2.33985
H           0.66242        1.04324        1.82456
O          -0.04793       -0.60077        3.56454
H          -0.76331       -1.49607        1.87841


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_165.xyz <==
16
Energy -400.225340744
H          -0.23991        0.15956       -3.84576
C          -0.13973        0.16447       -2.76938
C           0.34228        1.29520       -2.11482
H           0.61631        2.17023       -2.68658
C           0.47040        1.29844       -0.72808
H           0.83590        2.18414       -0.22223
C           0.12079        0.16956        0.00705
C          -0.33750       -0.97554       -0.63847
H          -0.56370       -1.87976       -0.09046
C          -0.47625       -0.96426       -2.02584
H          -0.83149       -1.84850       -2.53518
N           0.30161        0.23290        1.43449
C          -0.19332       -0.57410        2.36932
H           0.91985        0.95756        1.76179
O           0.05091       -0.50779        3.58226
H          -0.87615       -1.32656        1.96313


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_170.xyz <==
16
Energy -400.225052942
H          -0.03427        0.17567       -3.85570
C          -0.01982        0.18110       -2.77479
C          -0.04328        1.38692       -2.07927
H          -0.07617        2.32019       -2.62297
C          -0.02462        1.39039       -0.68663
H          -0.05114        2.33150       -0.15009
C           0.01989        0.18904        0.01444
C           0.06406       -1.02225       -0.67062
H           0.13985       -1.96609       -0.14908
C           0.03438       -1.01601       -2.06452
H           0.06786       -1.95171       -2.60385
N           0.05403        0.27382        1.45177
C          -0.08143       -0.69753        2.35028
H           0.24311        1.19048        1.82415
O           0.01010       -0.56050        3.57861
H          -0.30257       -1.66942        1.89953


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_175.xyz <==
16
Energy -400.22484878
H          -0.01765        0.17911       -3.85757
C          -0.01028        0.18329       -2.77659
C          -0.02163        1.38796       -2.07935
H          -0.03788        2.32248       -2.62163
C          -0.01210        1.38886       -0.68650
H          -0.02520        2.32989       -0.14907
C           0.00977        0.18647        0.01372
C           0.03223       -1.02460       -0.67302
H           0.07149       -1.97227       -0.15475
C           0.01707       -1.01526       -2.06704
H           0.03406       -1.95094       -2.60719
N           0.02694        0.27361        1.45120
C          -0.04086       -0.70001        2.35448
H           0.12126        1.20564        1.82171
O           0.00631       -0.54606        3.58353
H          -0.15352       -1.69257        1.90933


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_180.xyz <==
16
Energy -400.224773657
H          -0.00008        0.18026       -3.85805
C          -0.00006        0.18404       -2.77706
C           0.00001        1.38844       -2.07937
H           0.00004        2.32375       -2.62053
C           0.00004        1.38833       -0.68649
H           0.00009        2.32926       -0.14866
C           0.00001        0.18551        0.01326
C          -0.00005       -1.02561       -0.67381
H          -0.00007       -1.97482       -0.15702
C          -0.00008       -1.01504       -2.06781
H          -0.00013       -1.95069       -2.60826
N           0.00005        0.27351        1.45072
C           0.00003       -0.70082        2.35579
H           0.00018        1.21066        1.82039
O           0.00012       -0.54042        3.58495
H          -0.00009       -1.70078        1.91322


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_20.xyz <==
16
Energy -400.22559681
H          -0.07403        0.44678       -3.82769
C          -0.03907        0.26784       -2.76211
C           0.06487        1.33405       -1.87207
H           0.11594        2.34285       -2.25571
C           0.12813        1.11358       -0.49655
H           0.25759        1.95377        0.17194
C           0.07123       -0.19099       -0.01488
C          -0.03799       -1.26303       -0.89599
H          -0.08775       -2.27608       -0.51546
C          -0.08296       -1.03409       -2.26874
H          -0.15618       -1.86560       -2.95499
N           0.11339       -0.49256        1.39277
C          -0.15365        0.31511        2.41624
H           0.43350       -1.41679        1.63300
O          -0.02889        0.02643        3.61451
H          -0.52413        1.29427        2.09700


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_25.xyz <==
16
Energy -400.225903618
H          -0.08887        0.45018       -3.82408
C          -0.04663        0.27023       -2.75891
C           0.07882        1.33479       -1.86983
H           0.13970        2.34300       -2.25358
C           0.15473        1.11126       -0.49535
H           0.30565        1.94631        0.17547
C           0.08517       -0.19279       -0.01454
C          -0.04633       -1.26337       -0.89461
H          -0.10519       -2.27569       -0.51393
C          -0.10117       -1.03204       -2.26645
H          -0.19039       -1.86155       -2.95324
N           0.14393       -0.48874        1.39380
C          -0.18529        0.30719        2.40880
H           0.52439       -1.38764        1.64159
O          -0.04607        0.04026        3.61023
H          -0.62243        1.25417        2.07587


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_30.xyz <==
16
Energy -400.22618475
H          -0.10298        0.45257       -3.82080
C          -0.05372        0.27220       -2.75597
C           0.09206        1.33569       -1.86886
H           0.16178        2.34282       -2.25386
C           0.17974        1.11016       -0.49534
H           0.34955        1.94062        0.17704
C           0.09827       -0.19287       -0.01413
C          -0.05413       -1.26248       -0.89219
H          -0.12090       -2.27375       -0.51051
C          -0.11863       -1.02989       -2.26331
H          -0.22313       -1.85783       -2.94986
N           0.17508       -0.48240        1.39491
C          -0.21466        0.29654        2.40200
H           0.60917       -1.35461        1.64948
O          -0.06670        0.04908        3.60630
H          -0.71081        1.20970        2.05637


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_35.xyz <==
16
Energy -400.226418409
H          -0.11586        0.45304       -3.81825
C          -0.06004        0.27365       -2.75355
C           0.10513        1.33679       -1.86946
H           0.18327        2.34267       -2.25610
C           0.20346        1.11036       -0.49678
H           0.38960        1.93709        0.17620
C           0.11030       -0.19104       -0.01380
C          -0.06200       -1.26032       -0.88870
H          -0.13621       -2.27017       -0.50508
C          -0.13563       -1.02756       -2.25923
H          -0.25499       -1.85447       -2.94459
N           0.20590       -0.47345        1.39585
C          -0.24247        0.28286        2.39622
H           0.69042       -1.31687        1.65603
O          -0.08853        0.05217        3.60279
H          -0.79233        1.16081        2.03971


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_40.xyz <==
16
Energy -400.226590263
H          -0.12765        0.45253       -3.81623
C          -0.06578        0.27452       -2.75160
C           0.11812        1.33794       -1.87164
H           0.20427        2.34186       -2.26163
C           0.22613        1.11207       -0.49959
H           0.42705        1.93595        0.17290
C           0.12153       -0.18712       -0.01334
C          -0.07000       -1.25663       -0.88410
H          -0.15122       -2.26465       -0.49749
C          -0.15232       -1.02516       -2.25433
H          -0.28623       -1.85157       -2.93761
N           0.23608       -0.46211        1.39690
C          -0.26897        0.26591        2.39153
H           0.76875       -1.27444        1.66163
O          -0.11103        0.04941        3.59999
H          -0.86872        1.10705        2.02587


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_45.xyz <==
16
Energy -400.226694558
H          -0.13857        0.44998       -3.81508
C          -0.07097        0.27478       -2.75030
C           0.13118        1.33925       -1.87560
H           0.22524        2.34086       -2.26962
C           0.24792        1.11538       -0.50394
H           0.46217        1.93737        0.16692
C           0.13204       -0.18096       -0.01295
C          -0.07809       -1.25141       -0.87835
H          -0.16613       -2.25720       -0.48780
C          -0.16873       -1.02258       -2.24848
H          -0.31695       -1.84911       -2.92864
N           0.26523       -0.44815        1.39786
C          -0.29410        0.24574        2.38806
H           0.84410       -1.22702        1.66601
O          -0.13349        0.04022        3.59786
H          -0.94086        1.04841        2.01531


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_5.xyz <==
16
Energy -400.224841958
H          -0.02072        0.43528       -3.83716
C          -0.01108        0.26079       -2.77038
C           0.01730        1.33275       -1.88108
H           0.03148        2.34185       -2.26715
C           0.03490        1.12253       -0.50301
H           0.07338        1.97670        0.15814
C           0.02007       -0.18169       -0.01561
C          -0.00982       -1.25881       -0.89619
H          -0.02381       -2.27274       -0.51371
C          -0.02199       -1.03865       -2.27150
H          -0.04148       -1.87620       -2.95398
N           0.02733       -0.49396        1.39031
C          -0.04174        0.32539        2.43550
H           0.11618       -1.47311        1.60989
O          -0.00230       -0.02092        3.62504
H          -0.14768        1.37632        2.15214


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_50.xyz <==
16
Energy -400.226733664
H          -0.14868        0.44554       -3.81477
C          -0.07564        0.27441       -2.74965
C           0.14444        1.34060       -1.88128
H           0.24638        2.33950       -2.28018
C           0.26899        1.12026       -0.50977
H           0.49555        1.94117        0.15844
C           0.14192       -0.17262       -0.01263
C          -0.08637       -1.24458       -0.87158
H          -0.18109       -2.24766       -0.47594
C          -0.18497       -1.01985       -2.24183
H          -0.34738       -1.84710       -2.91785
N           0.29291       -0.43172        1.39871
C          -0.31808        0.22226        2.38583
H           0.91677       -1.17415        1.66925
O          -0.15501        0.02504        3.59642
H          -1.00973        0.98446        2.00807


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_55.xyz <==
16
Energy -400.226716615
H          -0.15784        0.44047       -3.81487
C          -0.07988        0.27354       -2.74939
C           0.15795        1.34192       -1.88839
H           0.26793        2.33754       -2.29332
C           0.28932        1.12629       -0.51683
H           0.52742        1.94734        0.14719
C           0.15121       -0.16251       -0.01211
C          -0.09501       -1.23634       -0.86384
H          -0.19638       -2.23621       -0.46204
C          -0.20126       -1.01696       -2.23445
H          -0.37775       -1.84533       -2.90553
N           0.31897       -0.41342        1.39982
C          -0.34096        0.19542        2.38439
H           0.98775       -1.11494        1.67229
O          -0.17500        0.00508        3.59552
H          -1.07648        0.91367        2.00281


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_60.xyz <==
16
Energy -400.226656194
H          -0.16645        0.43375       -3.81555
C          -0.08378        0.27218       -2.74957
C           0.17160        1.34322       -1.89679
H           0.28963        2.33516       -2.30844
C           0.30896        1.13363       -0.52497
H           0.55783        1.95544        0.13409
C           0.16002       -0.15059       -0.01164
C          -0.10374       -1.22676       -0.85518
H          -0.21158       -2.22306       -0.44652
C          -0.21741       -1.01381       -2.22627
H          -0.40785       -1.84374       -2.89157
N           0.34320       -0.39303        1.40090
C          -0.36259        0.16548        2.38358
H           1.05584       -1.04939        1.67487
O          -0.19332       -0.01941        3.59493
H          -1.14038        0.83648        1.99938


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_65.xyz <==
16
Energy -400.226567673
H          -0.17454        0.42575       -3.81663
C          -0.08740        0.27040       -2.75005
C           0.18526        1.34445       -1.90618
H           0.31134        2.33232       -2.32516
C           0.32778        1.14207       -0.53392
H           0.58663        1.96519        0.11954
C           0.16839       -0.13715       -0.01114
C          -0.11242       -1.21595       -0.84575
H          -0.22641       -2.20835       -0.42954
C          -0.23334       -1.01042       -2.21746
H          -0.43751       -1.84224       -2.87628
N           0.36546       -0.37084        1.40207
C          -0.38292        0.13255        2.38305
H           1.12078       -0.97702        1.67750
O          -0.20977       -0.04748        3.59443
H          -1.20133        0.75228        1.99680


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_70.xyz <==
16
Energy -400.226465781
H          -0.18222        0.41704       -3.81783
C          -0.09084        0.26829       -2.75064
C           0.19870        1.34560       -1.91634
H           0.33266        2.32903       -2.34327
C           0.34567        1.15136       -0.54352
H           0.61367        1.97656        0.10347
C           0.17645       -0.12249       -0.01052
C          -0.12081       -1.20419       -0.83558
H          -0.24044       -2.19245       -0.41133
C          -0.24891       -1.00680       -2.20797
H          -0.46643       -1.84077       -2.85972
N           0.38582       -0.34694        1.40343
C          -0.40184        0.09677        2.38245
H           1.18182       -0.89785        1.68066
O          -0.22463       -0.07857        3.59380
H          -1.25866        0.66098        1.99417


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_75.xyz <==
16
Energy -400.226364877
H          -0.18956        0.40758       -3.81906
C          -0.09411        0.26590       -2.75124
C           0.21166        1.34671       -1.92700
H           0.35313        2.32542       -2.36229
C           0.36243        1.16146       -0.55354
H           0.63858        1.98932        0.08645
C           0.18429       -0.10679       -0.00978
C          -0.12858       -1.19162       -0.82479
H          -0.25310       -2.17557       -0.39214
C          -0.26381       -1.00298       -2.19789
H          -0.49411       -1.83935       -2.84212
N           0.40415       -0.32143        1.40500
C          -0.41933        0.05823        2.38144
H           1.23825       -0.81146        1.68472
O          -0.23802       -0.11205        3.59281
H          -1.31189        0.56221        1.99068


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_80.xyz <==
16
Energy -400.226277532
H          -0.19652        0.39747       -3.82021
C          -0.09719        0.26325       -2.75176
C           0.22376        1.34784       -1.93795
H           0.37207        2.32165       -2.38188
C           0.37775        1.17232       -0.56376
H           0.66082        2.00344        0.06880
C           0.19191       -0.09019       -0.00890
C          -0.13531       -1.17846       -0.81346
H          -0.26368       -2.15804       -0.37218
C          -0.27759       -0.99908       -2.18728
H          -0.51976       -1.83810       -2.82362
N           0.42034       -0.29428        1.40680
C          -0.43530        0.01703        2.37973
H           1.28915       -0.71755        1.69003
O          -0.25014       -0.14747        3.59125
H          -1.36030        0.45574        1.98563


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_85.xyz <==
16
Energy -400.226214416
H          -0.20297        0.38668       -3.82121
C          -0.10000        0.26034       -2.75213
C           0.23412        1.34917       -1.94896
H           0.38794        2.31807       -2.40171
C           0.39076        1.18415       -0.57401
H           0.67888        2.01924        0.05088
C           0.19931       -0.07271       -0.00785
C          -0.14006       -1.16494       -0.80170
H          -0.27056       -2.14024       -0.35170
C          -0.28923       -0.99531       -2.17625
H          -0.54156       -1.83744       -2.80446
N           0.43420       -0.26529        1.40891
C          -0.44974       -0.02697        2.37710
H           1.33349       -0.61545        1.69695
O          -0.26132       -0.18459        3.58898
H          -1.40327        0.34086        1.97840


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_90.xyz <==
16
Energy -400.226183463
H          -0.20828        0.37462       -3.82215
C          -0.10208        0.25679       -2.75240
C           0.23918        1.35146       -1.95985
H           0.39428        2.31595       -2.42152
C           0.39776        1.19806       -0.58401
H           0.68606        2.03891        0.03295
C           0.20639       -0.05382       -0.00643
C          -0.13888       -1.15167       -0.78961
H          -0.26699       -2.12321       -0.33084
C          -0.29449       -0.99277       -2.16497
H          -0.55217       -1.83930       -2.78501
N           0.44549       -0.23307        1.41162
C          -0.46321       -0.07487        2.37326
H           1.37042       -0.50143        1.70631
O          -0.27251       -0.22386        3.58584
H          -1.44095        0.21377        1.96807


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_95.xyz <==
16
Energy -400.22618884
H          -0.20879        0.35371       -3.82388
C          -0.10090        0.24895       -2.75294
C           0.20115        1.36199       -1.96964
H           0.32330        2.32725       -2.43957
C           0.35967        1.22685       -0.59214
H           0.61248        2.08372        0.01827
C           0.21305       -0.02634       -0.00396
C          -0.09143       -1.14254       -0.77768
H          -0.18226       -2.11444       -0.31080
C          -0.25178       -1.00087       -2.15464
H          -0.47868       -1.86132       -2.76749
N           0.45340       -0.18234        1.41656
C          -0.48047       -0.14180        2.36619
H           1.40112       -0.33007        1.72373
O          -0.28909       -0.27443        3.58057
H          -1.48076        0.02720        1.94870


==> anc/SI/paf_coordinates/field_0.02/paf_0.02_minimum.xyz <==
16
Energy -400.2267339
H          -0.14881        0.44584       -3.81467
C          -0.07578        0.27436       -2.74960
C           0.14466        1.34061       -1.88145
H           0.24684        2.33948       -2.28041
C           0.26929        1.12027       -0.50996
H           0.49625        1.94148        0.15774
C           0.14191       -0.17245       -0.01246
C          -0.08655       -1.24436       -0.87145
H          -0.18125       -2.24725       -0.47536
C          -0.18529       -1.01989       -2.24177
H          -0.34786       -1.84719       -2.91770
N           0.29348       -0.43150        1.39887
C          -0.31844        0.22185        2.38577
H           0.91780       -1.17354        1.66946
O          -0.15535        0.02459        3.59637
H          -1.01088        0.98327        2.00786


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_0.xyz <==
16
Energy -400.274166551
H           0.00000        0.42239       -3.85132
C           0.00000        0.25558       -2.78021
C           0.00000        1.33584       -1.89431
H           0.00000        2.34019       -2.29448
C           0.00000        1.13711       -0.51287
H           0.00000        1.99793        0.14374
C          -0.00000       -0.16620       -0.02028
C          -0.00000       -1.25160       -0.89260
H          -0.00000       -2.26489       -0.50411
C          -0.00000       -1.04235       -2.27224
H          -0.00000       -1.88172       -2.95467
N           0.00000       -0.48158        1.39997
C           0.00000        0.30960        2.45387
H          -0.00000       -1.47210        1.59178
O           0.00000       -0.05239        3.66130
H           0.00001        1.36977        2.18768


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_10.xyz <==
16
Energy -400.274358091
H          -0.03571        0.42643       -3.84847
C          -0.02055        0.25787       -2.77773
C           0.03229        1.33618       -1.89140
H           0.06125        2.34046       -2.29065
C           0.06292        1.13424       -0.51059
H           0.13542        1.99046        0.14829
C           0.03471       -0.16940       -0.02006
C          -0.01969       -1.25324       -0.89286
H          -0.04318       -2.26653       -0.50559
C          -0.04242       -1.04102       -2.27172
H          -0.07726       -1.87856       -2.95555
N           0.05362       -0.48168        1.40069
C          -0.07761        0.30755        2.44816
H           0.21545       -1.45740        1.59947
O          -0.01041       -0.03743        3.65837
H          -0.26882        1.34764        2.17089


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_100.xyz <==
16
Energy -400.275142842
H          -0.15970        0.33706       -3.84571
C          -0.08052        0.24380       -2.76836
C           0.19587        1.36749       -1.98615
H           0.32381        2.32705       -2.46826
C           0.32533        1.24764       -0.60233
H           0.56592        2.11448        0.00084
C           0.17105       -0.00257       -0.00627
C          -0.10722       -1.13097       -0.77436
H          -0.19114       -2.10345       -0.30456
C          -0.23993       -1.00144       -2.15773
H          -0.44581       -1.86710       -2.77212
N           0.43445       -0.15044        1.42564
C          -0.46469       -0.18694        2.39213
H           1.39954       -0.23247        1.70736
O          -0.24364       -0.32206        3.61971
H          -1.48331       -0.08454        2.00143


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_105.xyz <==
16
Energy -400.27519663
H          -0.16363        0.32411       -3.84600
C          -0.08252        0.23989       -2.76806
C           0.19269        1.37109       -1.99592
H           0.31701        2.32701       -2.48627
C           0.32274        1.26340       -0.61139
H           0.55751        2.13717       -0.01599
C           0.17467        0.01749       -0.00453
C          -0.10099       -1.11825       -0.76225
H          -0.17700       -2.08752       -0.28430
C          -0.23771       -1.00017       -2.14650
H          -0.44169       -1.87161       -2.75320
N           0.43538       -0.11343        1.42902
C          -0.46616       -0.23791        2.38592
H           1.40105       -0.10818        1.72029
O          -0.24517       -0.36545        3.61447
H          -1.48617       -0.22207        1.98593


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_110.xyz <==
16
Energy -400.275272605
H          -0.16671        0.31085       -3.84613
C          -0.08425        0.23574       -2.76764
C           0.18919        1.37436       -2.00549
H           0.31020        2.32656       -2.50399
C           0.31908        1.27887       -0.62028
H           0.54773        2.15946       -0.03258
C           0.17670        0.03745       -0.00270
C          -0.09543       -1.10564       -0.75018
H          -0.16380       -2.07165       -0.26427
C          -0.23515       -0.99911       -2.13530
H          -0.43644       -1.87637       -2.73438
N           0.43223       -0.07609        1.43251
C          -0.46354       -0.28835        2.37935
H           1.39029        0.01673        1.73374
O          -0.24290       -0.40748        3.60901
H          -1.47721       -0.35977        1.96955


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_115.xyz <==
16
Energy -400.275362222
H          -0.16875        0.29734       -3.84619
C          -0.08562        0.23133       -2.76717
C           0.18526        1.37724       -2.01485
H           0.30321        2.32570       -2.52127
C           0.31416        1.29383       -0.62896
H           0.53642        2.18111       -0.04885
C           0.17691        0.05705       -0.00081
C          -0.09057       -1.09339       -0.73828
H          -0.15155       -2.05616       -0.24474
C          -0.23209       -0.99836       -2.12425
H          -0.42973       -1.88143       -2.71589
N           0.42494       -0.03872        1.43608
C          -0.45678       -0.33762        2.37265
H           1.36728        0.14069        1.74731
O          -0.23671       -0.44723        3.60357
H          -1.45638       -0.49582        1.95289


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_120.xyz <==
16
Energy -400.275454086
H          -0.16917        0.28387       -3.84631
C          -0.08629        0.22678       -2.76679
C           0.18085        1.37975       -2.02383
H           0.29600        2.32459       -2.53774
C           0.30766        1.30807       -0.63724
H           0.52301        2.20177       -0.06432
C           0.17484        0.07596        0.00106
C          -0.08643       -1.08175       -0.72692
H          -0.14036       -2.04143       -0.22631
C          -0.22814       -0.99794       -2.11375
H          -0.42090       -1.88673       -2.69833
N           0.41330       -0.00184        1.43963
C          -0.44592       -0.38519        2.36624
H           1.33202        0.26256        1.76045
O          -0.22659       -0.48376        3.59855
H          -1.42387       -0.62916        1.93686


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_125.xyz <==
16
Energy -400.275534895
H          -0.16779        0.27055       -3.84669
C          -0.08614        0.22217       -2.76667
C           0.17584        1.38188       -2.03242
H           0.28834        2.32327       -2.55329
C           0.29933        1.32127       -0.64511
H           0.50715        2.22125       -0.07910
C           0.17027        0.09383        0.00291
C          -0.08298       -1.07099       -0.71630
H          -0.13025       -2.02787       -0.20945
C          -0.22308       -0.99784       -2.10400
H          -0.40962       -1.89218       -2.68202
N           0.39735        0.03414        1.44314
C          -0.43095       -0.43043        2.36059
H           1.28495        0.38095        1.77269
O          -0.21253       -0.51602        3.59443
H          -1.37993       -0.75841        1.92252


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_130.xyz <==
16
Energy -400.275589741
H          -0.22188        0.29254       -3.84169
C          -0.12069        0.23742       -2.76367
C           0.30895        1.35506       -2.04348
H           0.53129        2.27199       -2.57268
C           0.45588        1.28327       -0.65903
H           0.79082        2.15134       -0.10400
C           0.18247        0.08591        0.00025
C          -0.23571       -1.03899       -0.70528
H          -0.39235       -1.98118       -0.19280
C          -0.39848       -0.95210       -2.08976
H          -0.71246       -1.81682       -2.65755
N           0.42634        0.00960        1.43589
C          -0.40494       -0.42403        2.36553
H           1.33416        0.31511        1.75073
O          -0.16720       -0.52892        3.59473
H          -1.37622       -0.70462        1.94405


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_135.xyz <==
16
Energy -400.275603921
H          -0.15806        0.24584       -3.84849
C          -0.08243        0.21321       -2.76749
C           0.16373        1.38513       -2.04788
H           0.27101        2.32071       -2.58034
C           0.27618        1.34414       -0.65895
H           0.46621        2.25539       -0.10433
C           0.15292        0.12539        0.00613
C          -0.07783       -1.05279       -0.69862
H          -0.11299       -2.00515       -0.18218
C          -0.20855       -0.99885       -2.08818
H          -0.37805       -1.90355       -2.65515
N           0.35249        0.10175        1.44946
C          -0.38922       -0.51195        2.35285
H           1.15705        0.60323        1.79255
O          -0.17348       -0.56546        3.58986
H          -1.25900       -1.00146        1.90201


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_140.xyz <==
16
Energy -400.275564823
H          -0.14950        0.23497       -3.85013
C          -0.07869        0.20901       -2.76864
C           0.15644        1.38629       -2.05463
H           0.26086        2.31973       -2.59143
C           0.26109        1.35339       -0.66481
H           0.44051        2.26959       -0.11449
C           0.14026        0.13839        0.00730
C          -0.07599       -1.04581       -0.69205
H          -0.10595       -1.99666       -0.17257
C          -0.19885       -0.99999       -2.08258
H          -0.35760       -1.90931       -2.64525
N           0.32403        0.13240        1.45210
C          -0.36254       -0.54737        2.35144
H           1.07734        0.70541        1.79948
O          -0.14917       -0.58062        3.59006
H          -1.18226       -1.11386        1.89746


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_145.xyz <==
16
Energy -400.275465091
H          -0.13846        0.22515       -3.85234
C          -0.07358        0.20516       -2.77037
C           0.14784        1.38724       -2.06063
H           0.24862        2.31917       -2.60078
C           0.24319        1.36108       -0.66987
H           0.41037        2.28188       -0.12300
C           0.12538        0.14924        0.00815
C          -0.07401       -1.04046       -0.68710
H          -0.09931       -1.99045       -0.16600
C          -0.18698       -1.00144       -2.07860
H          -0.33335       -1.91494       -2.63784
N           0.29195        0.16046        1.45437
C          -0.33200       -0.57903        2.35180
H           0.98710        0.80139        1.80443
O          -0.12297       -0.58866        3.59208
H          -1.09381       -1.22027        1.89695


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_15.xyz <==
16
Energy -400.274557047
H          -0.05020        0.43027       -3.84553
C          -0.02885        0.25979       -2.77520
C           0.04735        1.33655       -1.88907
H           0.08925        2.34059       -2.28775
C           0.09095        1.13193       -0.50885
H           0.19227        1.98363        0.15237
C           0.04868       -0.17180       -0.02012
C          -0.02948       -1.25461       -0.89267
H          -0.06335       -2.26782       -0.50642
C          -0.06198       -1.03992       -2.27077
H          -0.11278       -1.87578       -2.95567
N           0.08082       -0.48034        1.40116
C          -0.11255        0.30428        2.44275
H           0.31400       -1.44005        1.60627
O          -0.01837       -0.02449        3.65533
H          -0.38576        1.32331        2.15543


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_150.xyz <==
16
Energy -400.275305016
H          -0.21609        0.20990       -3.85081
C          -0.12209        0.19280       -2.77095
C           0.32510        1.32591       -2.08906
H           0.57209        2.21874       -2.64788
C           0.45573        1.30059       -0.70099
H           0.79774        2.18515       -0.17569
C           0.14507        0.13870        0.00270
C          -0.27917       -1.00688       -0.66556
H          -0.45696       -1.93199       -0.12992
C          -0.42368       -0.96606       -2.05397
H          -0.74444       -1.84694       -2.59234
N           0.34878        0.14977        1.44372
C          -0.30938       -0.51868        2.37144
H           1.11064        0.72820        1.76261
O          -0.06250       -0.52950        3.60525
H          -1.14086       -1.09414        1.95271


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_155.xyz <==
16
Energy -400.275094163
H          -0.10901        0.20972       -3.85784
C          -0.05912        0.19859       -2.77498
C           0.12455        1.38901       -2.07008
H           0.21342        2.32046       -2.61317
C           0.19721        1.37221       -0.67744
H           0.33335        2.30086       -0.13434
C           0.09094        0.16421        0.00852
C          -0.06727       -1.03471       -0.68212
H          -0.08455       -1.98464       -0.16130
C          -0.15487       -1.00567       -2.07542
H          -0.27113       -1.92611       -2.63040
N           0.21828        0.20753        1.45742
C          -0.25917       -0.63070        2.35688
H           0.77345        0.97256        1.80872
O          -0.06974       -0.58387        3.60050
H          -0.87632       -1.41386        1.90632


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_160.xyz <==
16
Energy -400.274850921
H          -0.09096        0.20402       -3.86094
C          -0.04978        0.19593       -2.77770
C           0.10880        1.38980       -2.07352
H           0.18802        2.32190       -2.61695
C           0.16848        1.37577       -0.68000
H           0.28506        2.30780       -0.13765
C           0.07264        0.16842        0.00822
C          -0.06114       -1.03409       -0.68172
H          -0.07510       -1.98471       -0.16251
C          -0.13366       -1.00819       -2.07578
H          -0.23211       -1.93133       -2.62973
N           0.17766        0.22586        1.45828
C          -0.21648       -0.65061        2.36112
H           0.64752        1.04658        1.80869
O          -0.04638       -0.57198        3.60642
H          -0.74258       -1.49960        1.91502


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_165.xyz <==
16
Energy -400.274602147
H          -0.23056        0.17104       -3.85824
C          -0.13697        0.16996       -2.77823
C           0.34419        1.29844       -2.11488
H           0.62163        2.17427       -2.68613
C           0.46807        1.29116       -0.72532
H           0.83712        2.17433       -0.21473
C           0.11284        0.15654        0.00028
C          -0.34851       -0.98583       -0.64980
H          -0.57914       -1.89428       -0.10708
C          -0.47929       -0.96473       -2.03951
H          -0.83174       -1.84284       -2.56247
N           0.29558        0.21956        1.44232
C          -0.18266       -0.56320        2.38904
H           0.90458        0.96390        1.74646
O           0.05771       -0.47965        3.62287
H          -0.85286       -1.33313        1.99664


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_170.xyz <==
16
Energy -400.274380648
H          -0.03173        0.18938       -3.86718
C          -0.01951        0.18753       -2.78321
C          -0.04240        1.39065       -2.07906
H          -0.07319        2.32543       -2.62272
C          -0.02297        1.38292       -0.68395
H          -0.04586        2.32276       -0.14220
C           0.01986        0.17458        0.00726
C           0.05999       -1.03519       -0.68245
H           0.13342       -1.98427       -0.16627
C           0.03241       -1.01701       -2.07792
H           0.06560       -1.94561       -2.63055
N           0.05449        0.25926        1.45929
C          -0.07764       -0.68405        2.37016
H           0.22732        1.19009        1.80764
O           0.00123       -0.53543        3.61910
H          -0.28102       -1.66544        1.93331


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_175.xyz <==
16
Energy -400.274224048
H          -0.01608        0.19146       -3.86874
C          -0.01002        0.18946       -2.78472
C          -0.02145        1.39174       -2.07930
H          -0.03670        2.32771       -2.62154
C          -0.01182        1.38186       -0.68400
H          -0.02367        2.32156       -0.14140
C           0.00927        0.17275        0.00667
C           0.03034       -1.03683       -0.68431
H           0.06897       -1.98911       -0.17054
C           0.01644       -1.01625       -2.07980
H           0.03381       -1.94498       -2.63298
N           0.02644        0.25971        1.45882
C          -0.03978       -0.68666        2.37353
H           0.11637        1.20306        1.80498
O           0.00328       -0.52453        3.62277
H          -0.14536       -1.68537        1.94180


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_180.xyz <==
16
Energy -400.274166702
H          -0.00008        0.19280       -3.86923
C          -0.00006        0.19019       -2.78520
C           0.00001        1.39212       -2.07931
H           0.00004        2.32846       -2.62109
C           0.00005        1.38134       -0.68394
H           0.00010        2.32100       -0.14104
C           0.00001        0.17188        0.00641
C          -0.00005       -1.03767       -0.68505
H          -0.00007       -1.99131       -0.17243
C          -0.00009       -1.01606       -2.08054
H          -0.00014       -1.94476       -2.63404
N           0.00006        0.25968        1.45862
C           0.00003       -0.68737        2.37487
H           0.00016        1.20768        1.80389
O           0.00011       -0.52000        3.62427
H          -0.00007       -1.69241        1.94507


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_20.xyz <==
16
Energy -400.274784426
H          -0.06323        0.43392       -3.84261
C          -0.03613        0.26241       -2.77255
C           0.06228        1.33702       -1.88642
H           0.11645        2.34061       -2.28470
C           0.11773        1.12905       -0.50691
H           0.24456        1.97569        0.15675
C           0.06136       -0.17450       -0.01970
C          -0.03970       -1.25562       -0.89231
H          -0.08381       -2.26847       -0.50676
C          -0.08113       -1.03796       -2.26952
H          -0.14768       -1.87181       -2.95556
N           0.10839       -0.47867        1.40222
C          -0.14579        0.29905        2.43623
H           0.41144       -1.41681        1.61513
O          -0.02823       -0.00899        3.65178
H          -0.49650        1.29061        2.13617


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_25.xyz <==
16
Energy -400.275013145
H          -0.07447        0.43677       -3.83981
C          -0.04231        0.26473       -2.76997
C           0.07641        1.33766       -1.88469
H           0.14168        2.34068       -2.28269
C           0.14222        1.12683       -0.50589
H           0.29064        1.96862        0.15978
C           0.07219       -0.17610       -0.01934
C          -0.04964       -1.25589       -0.89121
H          -0.10290       -2.26813       -0.50581
C          -0.09912       -1.03589       -2.26756
H          -0.18047       -1.86797       -2.95418
N           0.13642       -0.47489        1.40315
C          -0.17641        0.29144        2.42997
H           0.50188       -1.38867        1.62336
O          -0.04041        0.00384        3.64813
H          -0.59569        1.25254        2.11800


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_30.xyz <==
16
Energy -400.275221252
H          -0.08439        0.43884       -3.83728
C          -0.04763        0.26672       -2.76760
C           0.09022        1.33835       -1.88393
H           0.16579        2.34040       -2.28254
C           0.16526        1.12547       -0.50579
H           0.33257        1.96267        0.16149
C           0.08181       -0.17638       -0.01896
C          -0.05967       -1.25524       -0.88929
H          -0.12159       -2.26658       -0.50343
C          -0.11650       -1.03369       -2.26490
H          -0.21219       -1.86426       -2.95150
N           0.16458       -0.46908        1.40403
C          -0.20515        0.28126        2.42417
H           0.58864       -1.35537        1.63096
O          -0.05437        0.01349        3.64461
H          -0.68739        1.20893        2.10123


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_35.xyz <==
16
Energy -400.275391741
H          -0.09324        0.43981       -3.83530
C          -0.05224        0.26832       -2.76565
C           0.10381        1.33911       -1.88441
H           0.18893        2.33958       -2.28499
C           0.18707        1.12528       -0.50677
H           0.37112        1.95850        0.16135
C           0.09050       -0.17497       -0.01846
C          -0.06971       -1.25334       -0.88643
H          -0.13984       -2.26347       -0.49937
C          -0.13334       -1.03123       -2.26149
H          -0.24301       -1.86068       -2.94736
N           0.19265       -0.46111        1.40494
C          -0.23214        0.26824        2.41925
H           0.67172       -1.31728        1.63764
O          -0.06985        0.01865        3.64159
H          -0.77241        1.16017        2.08672


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_40.xyz <==
16
Energy -400.275514241
H          -0.10091        0.43902       -3.83403
C          -0.05607        0.26931       -2.76424
C           0.11745        1.34000       -1.88642
H           0.21181        2.33877       -2.28919
C           0.20787        1.12637       -0.50913
H           0.40663        1.95642        0.15890
C           0.09820       -0.17168       -0.01802
C          -0.08004       -1.25009       -0.88263
H          -0.15824       -2.25856       -0.49330
C          -0.14985       -1.02871       -2.25736
H          -0.27329       -1.85756       -2.94160
N           0.22007       -0.45091        1.40572
C          -0.25771        0.25211        2.41538
H           0.75219       -1.27378        1.64298
O          -0.08565        0.01890        3.63912
H          -0.85247        1.10593        2.07507


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_45.xyz <==
16
Energy -400.275584538
H          -0.10759        0.43696       -3.83342
C          -0.05928        0.26975       -2.76336
C           0.13122        1.34095       -1.88994
H           0.23457        2.33746       -2.29608
C           0.22786        1.12881       -0.51279
H           0.43984        1.95673        0.15394
C           0.10519       -0.16643       -0.01748
C          -0.09061       -1.24543       -0.87776
H          -0.17682       -2.25186       -0.48534
C          -0.16613       -1.02599       -2.25241
H          -0.30317       -1.85471       -2.93417
N           0.24670       -0.43855        1.40652
C          -0.28192        0.23284        2.41265
H           0.83008       -1.22483        1.64724
O          -0.10157        0.01385        3.63736
H          -0.92836        1.04601        2.06633


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_5.xyz <==
16
Energy -400.274218161
H          -0.01852        0.42410       -3.85016
C          -0.01071        0.25597       -2.77927
C           0.01661        1.33594       -1.89355
H           0.03165        2.34019       -2.29368
C           0.03247        1.13657       -0.51226
H           0.07076        1.99601        0.14517
C           0.01820       -0.16691       -0.02045
C          -0.01010       -1.25224       -0.89257
H          -0.02245       -2.26567       -0.50475
C          -0.02178       -1.04236       -2.27204
H          -0.03968       -1.88124       -2.95487
N           0.02641       -0.48135        1.40002
C          -0.04018        0.30905        2.45233
H           0.11126       -1.46784        1.59359
O          -0.00386       -0.04851        3.66049
H          -0.14006        1.36382        2.18325


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_50.xyz <==
16
Energy -400.275604912
H          -0.11364        0.43334       -3.83351
C          -0.06206        0.26959       -2.76304
C           0.14510        1.34194       -1.89500
H           0.25726        2.33580       -2.30528
C           0.24717        1.13266       -0.51780
H           0.47127        1.95932        0.14656
C           0.11170       -0.15917       -0.01695
C          -0.10129       -1.23926       -0.87194
H          -0.19533       -2.24319       -0.47533
C          -0.18224       -1.02311       -2.24675
H          -0.33278       -1.85224       -2.92513
N           0.27225       -0.42398        1.40725
C          -0.30482        0.21039        2.41101
H           0.90499       -1.17034        1.65038
O          -0.11731        0.00338        3.63628
H          -1.00025        0.98045        2.06048


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_55.xyz <==
16
Energy -400.275582188
H          -0.11620        0.42604       -3.81399
C          -0.06267        0.26434       -2.74310
C           0.16194        1.33631       -1.87911
H           0.28466        2.32796       -2.29176
C           0.26731        1.12840       -0.50185
H           0.50342        1.95296        0.16100
C           0.11674       -0.16009        0.00328
C          -0.11459       -1.23959       -0.84773
H          -0.21852       -2.24107       -0.44774
C          -0.19912       -1.02548       -2.22276
H          -0.36413       -1.85404       -2.89846
N           0.29280       -0.42075        1.42738
C          -0.33064        0.17008        2.43012
H           0.97019       -1.12659        1.67136
O          -0.13915       -0.03044        3.65545
H          -1.06975        0.89756        2.07759


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_60.xyz <==
16
Energy -400.275528355
H          -0.12462        0.42221       -3.83527
C          -0.06691        0.26764       -2.76371
C           0.17294        1.34388       -1.90901
H           0.30229        2.33115       -2.33012
C           0.28396        1.14417       -0.53120
H           0.52967        1.97080        0.12533
C           0.12385       -0.13921       -0.01577
C          -0.12252       -1.22271       -0.85755
H          -0.23134       -2.22036       -0.44967
C          -0.21396       -1.01680       -2.23334
H          -0.39114       -1.84807       -2.90249
N           0.31946       -0.38873        1.40876
C          -0.34680        0.15631        2.41008
H           1.04504       -1.04429        1.65468
O          -0.14712       -0.03215        3.63560
H          -1.13281        0.83172        2.05493


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_65.xyz <==
16
Energy -400.275453125
H          -0.12988        0.41488       -3.83668
C          -0.06918        0.26600       -2.76446
C           0.18665        1.34485       -1.91759
H           0.32430        2.32823       -2.34521
C           0.30138        1.15165       -0.53926
H           0.55664        1.97943        0.11199
C           0.12972       -0.12682       -0.01509
C          -0.13270       -1.21261       -0.84904
H          -0.24826       -2.20665       -0.43448
C          -0.22940       -1.01330       -2.22554
H          -0.41955       -1.84620       -2.88901
N           0.34093       -0.36817        1.40964
C          -0.36576        0.12503        2.41018
H           1.10933       -0.97272        1.65651
O          -0.16103       -0.05649        3.63556
H          -1.19320        0.74846        2.05375


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_70.xyz <==
16
Energy -400.275368203
H          -0.13518        0.40664       -3.83824
C          -0.07147        0.26401       -2.76532
C           0.19995        1.34584       -1.92692
H           0.34556        2.32499       -2.36162
C           0.31802        1.16011       -0.54799
H           0.58198        1.98971        0.09726
C           0.13560       -0.11310       -0.01434
C          -0.14227       -1.20150       -0.83977
H          -0.26388       -2.19170       -0.41796
C          -0.24435       -1.00961       -2.21707
H          -0.44706       -1.84445       -2.87427
N           0.36084       -0.34575        1.41066
C          -0.38337        0.09114        2.41023
H           1.16911       -0.89550        1.65864
O          -0.17423       -0.08460        3.63540
H          -1.24925        0.65933        2.05258


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_75.xyz <==
16
Energy -400.27528373
H          -0.14053        0.39763       -3.83981
C          -0.07379        0.26173       -2.76618
C           0.21257        1.34688       -1.93679
H           0.36562        2.32155       -2.37904
C           0.33368        1.16949       -0.55721
H           0.60538        2.00152        0.08146
C           0.14157       -0.09822       -0.01349
C          -0.15092       -1.18956       -0.82983
H          -0.27767       -2.17576       -0.40031
C          -0.25852       -1.00576       -2.20799
H          -0.47315       -1.84284       -2.85842
N           0.37903       -0.32148        1.41189
C          -0.39963        0.05473        2.40991
H           1.22390       -0.81248        1.66151
O          -0.18677       -0.11606        3.63488
H          -1.30075        0.56420        2.05066


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_80.xyz <==
16
Energy -400.275209187
H          -0.14590        0.38799       -3.84127
C          -0.07611        0.25922       -2.76693
C           0.22416        1.34806       -1.94699
H           0.38383        2.31809       -2.39714
C           0.34801        1.17975       -0.56672
H           0.62623        2.01484        0.06493
C           0.14767       -0.08234       -0.01253
C          -0.15824       -1.17698       -0.81930
H          -0.28890       -2.15912       -0.38177
C          -0.27144       -1.00185       -2.19835
H          -0.49703       -1.84150       -2.84163
N           0.39531       -0.29534        1.41340
C          -0.41461        0.01582        2.40894
H           1.27317       -0.72330        1.66552
O          -0.19869       -0.15046        3.63379
H          -1.34747        0.46268        2.04729


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_85.xyz <==
16
Energy -400.275152536
H          -0.15112        0.37769       -3.84260
C          -0.07830        0.25654       -2.76757
C           0.23391        1.34960       -1.95735
H           0.39878        2.31500       -2.41563
C           0.36021        1.19103       -0.57637
H           0.64308        2.03009        0.04773
C           0.15387       -0.06552       -0.01138
C          -0.16331       -1.16404       -0.80824
H          -0.29612       -2.14224       -0.36258
C          -0.28211       -0.99802       -2.18818
H          -0.51695       -1.84070       -2.82405
N           0.40946       -0.26711        1.41535
C          -0.42836       -0.02569        2.40710
H           1.31636       -0.62705        1.67123
O          -0.21013       -0.18774        3.63198
H          -1.38928        0.35372        2.04180


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_90.xyz <==
16
Energy -400.275120525
H          -0.15552        0.36639       -3.84371
C          -0.07995        0.25340       -2.76797
C           0.23821        1.35225       -1.96750
H           0.40385        2.31363       -2.43400
C           0.36645        1.20451       -0.58574
H           0.64916        2.04892        0.03101
C           0.16015       -0.04738       -0.01006
C          -0.16218       -1.15137       -0.79692
H          -0.29223       -2.12617       -0.34300
C          -0.28629       -0.99543       -2.17783
H          -0.52553       -1.84241       -2.80622
N           0.42116       -0.23559        1.41780
C          -0.44164       -0.07117        2.40388
H           1.35301       -0.51987        1.67930
O          -0.22187       -0.22758        3.62914
H          -1.42676        0.23345        2.03304


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_95.xyz <==
16
Energy -400.275116834
H          -0.15551        0.34955       -3.84518
C          -0.07856        0.24753       -2.76845
C           0.19909        1.36361       -1.97630
H           0.33113        2.32669       -2.45011
C           0.32748        1.23173       -0.59321
H           0.57407        2.09155        0.01761
C           0.16646       -0.02252       -0.00793
C          -0.11430       -1.14356       -0.78621
H          -0.20636       -2.11913       -0.32459
C          -0.24240       -1.00269       -2.16863
H          -0.44993       -1.86259       -2.79062
N           0.42980       -0.18674        1.42245
C          -0.45938       -0.13607        2.39748
H           1.38609       -0.35564        1.69551
O          -0.23879       -0.27855        3.62427
H          -1.46889        0.05237        2.01520


==> anc/SI/paf_coordinates/field_0.03/paf_0.03_minimum.xyz <==
16
Energy -400.2756049
H          -0.11356        0.43346       -3.83350
C          -0.06204        0.26956       -2.76306
C           0.14502        1.34191       -1.89496
H           0.25714        2.33586       -2.30506
C           0.24703        1.13258       -0.51778
H           0.47109        1.95918        0.14665
C           0.11166       -0.15927       -0.01698
C          -0.10126       -1.23926       -0.87210
H          -0.19518       -2.24309       -0.47523
C          -0.18217       -1.02321       -2.24694
H          -0.33264       -1.85234       -2.92534
N           0.27204       -0.42412        1.40724
C          -0.30480        0.21040        2.41105
H           0.90467       -1.17056        1.65038
O          -0.11714        0.00369        3.63634
H          -0.99985        0.98079        2.06051


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_0.xyz <==
16
Energy -400.339580011
H          -0.00000        0.40594       -3.87264
C          -0.00000        0.24741       -2.79507
C           0.00000        1.33972       -1.91325
H           0.00000        2.33777       -2.33230
C           0.00000        1.15699       -0.52850
H           0.00000        2.02557        0.12140
C          -0.00000       -0.14510       -0.02193
C          -0.00000       -1.24191       -0.88857
H          -0.00000       -2.25400       -0.49158
C          -0.00000       -1.04893       -2.27237
H          -0.00000       -1.89223       -2.95330
N           0.00000       -0.46090        1.40714
C           0.00000        0.29030        2.48212
H          -0.00000       -1.45965        1.56472
O           0.00000       -0.10245        3.70882
H           0.00001        1.35704        2.24656


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_10.xyz <==
16
Energy -400.339629652
H          -0.02762        0.40887       -3.87072
C          -0.01788        0.24939       -2.79335
C           0.03008        1.34000       -1.91131
H           0.06085        2.33785       -2.32964
C           0.05475        1.15486       -0.52688
H           0.12200        2.01966        0.12476
C           0.02580       -0.14733       -0.02188
C          -0.01924       -1.24305       -0.88870
H          -0.03806       -2.25519       -0.49279
C          -0.03961       -1.04761       -2.27192
H          -0.06923       -1.88958       -2.95389
N           0.04925       -0.46041        1.40787
C          -0.07092        0.28820        2.47804
H           0.19058       -1.44810        1.57097
O          -0.00852       -0.09125        3.70682
H          -0.24223        1.33925        2.23386


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_100.xyz <==
16
Energy -400.338089086
H          -0.10068        0.33528       -3.87202
C          -0.05400        0.24317       -2.78793
C           0.19483        1.36943       -1.99368
H           0.33061        2.32862       -2.47818
C           0.29170        1.25117       -0.60409
H           0.52224        2.12143        0.00061
C           0.11703       -0.00064       -0.01004
C          -0.13116       -1.13404       -0.78667
H          -0.21927       -2.11082       -0.32329
C          -0.22837       -1.00338       -2.17571
H          -0.41587       -1.86794       -2.80026
N           0.40949       -0.15917        1.43379
C          -0.44223       -0.17882        2.43045
H           1.38557       -0.26186        1.67636
O          -0.18837       -0.32241        3.67304
H          -1.47150       -0.05447        2.07886


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_105.xyz <==
16
Energy -400.338158635
H          -0.10624        0.32413       -3.87218
C          -0.05691        0.24001       -2.78757
C           0.19213        1.37322       -2.00271
H           0.32420        2.32917       -2.49488
C           0.29111        1.26565       -0.61271
H           0.51648        2.14231       -0.01542
C           0.12291        0.01759       -0.00860
C          -0.12548       -1.12219       -0.77536
H          -0.20554       -2.09605       -0.30413
C          -0.22721       -1.00171       -2.16525
H          -0.41348       -1.87148       -2.78272
N           0.41162       -0.12353        1.43711
C          -0.44498       -0.22906        2.42425
H           1.39023       -0.13427        1.69045
O          -0.19107       -0.36422        3.66801
H          -1.47776       -0.19401        2.06293


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_110.xyz <==
16
Energy -400.338272748
H          -0.11195        0.31269       -3.87206
C          -0.06008        0.23665       -2.78697
C           0.18914        1.37672       -2.01159
H           0.31777        2.32931       -2.51139
C           0.29007        1.27982       -0.62125
H           0.51038        2.16277       -0.03142
C           0.12832        0.03563       -0.00711
C          -0.12007       -1.11051       -0.76396
H          -0.19212       -2.08140       -0.28504
C          -0.22600       -1.00026       -2.15461
H          -0.41049       -1.87525       -2.76499
N           0.40974       -0.08729        1.44061
C          -0.44397       -0.27918        2.41733
H           1.38169       -0.00468        1.70572
O          -0.19048       -0.40424        3.66263
H          -1.47195       -0.33524        2.04531


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_115.xyz <==
16
Energy -400.338426634
H          -0.11743        0.30112       -3.87173
C          -0.06333        0.23309       -2.78623
C           0.18580        1.37982       -2.02023
H           0.31122        2.32899       -2.52756
C           0.28830        1.29341       -0.62962
H           0.50364        2.18243       -0.04707
C           0.13280        0.05315       -0.00559
C          -0.11503       -1.09926       -0.75272
H          -0.17925       -2.06724       -0.26645
C          -0.22452       -0.99914       -2.14402
H          -0.40651       -1.87931       -2.74749
N           0.40367       -0.05093        1.44418
C          -0.43894       -0.32839        2.41008
H           1.35949        0.12540        1.72150
O          -0.18642       -0.44096        3.65733
H          -1.45349       -0.47662        2.02688


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_120.xyz <==
16
Energy -400.33861329
H          -0.12212        0.28963       -3.87133
C          -0.06628        0.22946       -2.78546
C           0.18204        1.38258       -2.02854
H           0.30450        2.32847       -2.54291
C           0.28547        1.30619       -0.63768
H           0.49576        2.20103       -0.06209
C           0.13592        0.06986       -0.00410
C          -0.11035       -1.08870       -0.74195
H          -0.16714       -2.05389       -0.24889
C          -0.22237       -0.99838       -2.13381
H          -0.40085       -1.88361       -2.73073
N           0.39318       -0.01486        1.44768
C          -0.42985       -0.37612        2.40291
H           1.32326        0.25449        1.73710
O          -0.17916       -0.47361        3.65252
H          -1.42200       -0.61699        2.00853


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_125.xyz <==
16
Energy -400.338821778
H          -0.12549        0.27844       -3.87103
C          -0.06864        0.22582       -2.78483
C           0.17770        1.38494       -2.03639
H           0.29739        2.32774       -2.55725
C           0.28112        1.31789       -0.64527
H           0.48598        2.21819       -0.07606
C           0.13702        0.08540       -0.00268
C          -0.10607       -1.07915       -0.73201
H          -0.15601       -2.04180       -0.23297
C          -0.21923       -0.99806       -2.12433
H          -0.39296       -1.88815       -2.71526
N           0.37828        0.02031        1.45097
C          -0.41648       -0.42152        2.39642
H           1.27325        0.38065        1.75149
O          -0.16863       -0.50081        3.64874
H          -1.37726       -0.75430        1.99169


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_130.xyz <==
16
Energy -400.339038234
H          -0.18404        0.29759       -3.86634
C          -0.10564        0.24013       -2.78172
C           0.31185        1.35801       -2.04672
H           0.54147        2.27579       -2.57552
C           0.44117        1.28016       -0.65848
H           0.77533        2.14783       -0.09961
C           0.15359        0.07874       -0.00503
C          -0.25925       -1.04546       -0.72120
H          -0.41973       -1.99331       -0.21691
C          -0.39699       -0.95233       -2.11046
H          -0.69948       -1.81354       -2.69215
N           0.40661       -0.00274        1.44386
C          -0.38985       -0.41718        2.40038
H           1.31838        0.32429        1.73139
O          -0.12364       -0.51292        3.64874
H          -1.36978       -0.70950        2.01101


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_135.xyz <==
16
Energy -400.339245817
H          -0.12582        0.25828       -3.87151
C          -0.06999        0.21911       -2.78467
C           0.16674        1.38880       -2.05023
H           0.28081        2.32667       -2.58145
C           0.26590        1.33736       -0.65835
H           0.45723        2.24733       -0.09918
C           0.13115        0.11177       -0.00019
C          -0.09842       -1.06395       -0.71599
H          -0.13668       -2.02283       -0.20835
C          -0.20813       -0.99870       -2.10916
H          -0.36798       -1.89755       -2.69049
N           0.33560        0.08565        1.45649
C          -0.37708       -0.50303        2.38752
H           1.13499        0.61603        1.77354
O          -0.13901       -0.53671        3.64578
H          -1.24932       -1.01265        1.96748


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_140.xyz <==
16
Energy -400.339427449
H          -0.12239        0.24946       -3.87254
C          -0.06864        0.21610       -2.78538
C           0.15986        1.39031       -2.05616
H           0.27069        2.32658       -2.59099
C           0.25447        1.34495       -0.66376
H           0.43716        2.25907       -0.10800
C           0.12398        0.12222        0.00073
C          -0.09489       -1.05860       -0.71025
H          -0.12849       -2.01642       -0.20024
C          -0.19980       -0.99969       -2.10384
H          -0.35064       -1.90233       -2.68167
N           0.30850        0.11500        1.45856
C          -0.35120       -0.53802        2.38574
H           1.04921        0.72220        1.78026
O          -0.12084       -0.54458        3.64696
H          -1.16700       -1.13070        1.96182


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_145.xyz <==
16
Energy -400.339569436
H          -0.11580        0.24166       -3.87413
C          -0.06553        0.21330       -2.78665
C           0.15148        1.39163       -2.06141
H           0.25830        2.32681       -2.59900
C           0.23953        1.35127       -0.66837
H           0.41147        2.26933       -0.11513
C           0.11386        0.13090        0.00146
C          -0.09127       -1.05466       -0.70608
H          -0.12095       -2.01187       -0.19480
C          -0.18901       -1.00115       -2.10012
H          -0.32906       -1.90723       -2.67528
N           0.27805        0.14180        1.46018
C          -0.32122       -0.56899        2.38587
H           0.95367        0.81966        1.78415
O          -0.10087       -0.54660        3.64977
H          -1.07266       -1.24033        1.96080


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_15.xyz <==
16
Energy -400.339671642
H          -0.03879        0.41159       -3.86883
C          -0.02510        0.25138       -2.79164
C           0.04437        1.34033       -1.90957
H           0.08916        2.33785       -2.32735
C           0.07957        1.15286       -0.52546
H           0.17475        2.01382        0.12796
C           0.03597       -0.14925       -0.02178
C          -0.02899       -1.24395       -0.88861
H          -0.05654       -2.25603       -0.49361
C          -0.05808       -1.04615       -2.27125
H          -0.10151       -1.88681       -2.95413
N           0.07416       -0.45926        1.40865
C          -0.10326        0.28515        2.47387
H           0.27989       -1.43452        1.57728
O          -0.01430       -0.08028        3.70472
H          -0.35131        1.31883        2.22100


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_150.xyz <==
16
Energy -400.339664031
H          -0.19556        0.22425       -3.87299
C          -0.11486        0.20049       -2.78720
C           0.32961        1.32990       -2.08939
H           0.58259        2.22514       -2.64575
C           0.45268        1.29011       -0.69886
H           0.80004        2.17059       -0.16670
C           0.13400        0.12027       -0.00328
C          -0.29773       -1.01930       -0.68436
H          -0.48230       -1.95079       -0.15848
C          -0.42711       -0.96536       -2.07550
H          -0.74242       -1.83930       -2.63069
N           0.33357        0.13251        1.44972
C          -0.29614       -0.50969        2.40479
H           1.07659        0.75181        1.74203
O          -0.03671       -0.48592        3.66229
H          -1.11625       -1.11917        2.01561


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_155.xyz <==
16
Energy -400.339709518
H          -0.09483        0.22932       -3.87867
C          -0.05444        0.20854       -2.79054
C           0.12831        1.39410       -2.06970
H           0.22179        2.32909       -2.61011
C           0.19824        1.36057       -0.67517
H           0.34079        2.28586       -0.12446
C           0.08738        0.14288        0.00224
C          -0.08050       -1.05098       -0.70207
H          -0.10358       -2.00838       -0.19133
C          -0.15815       -1.00528       -2.09703
H          -0.27156       -1.91709       -2.66906
N           0.20861        0.18654        1.46224
C          -0.24957       -0.61913        2.39058
H           0.73384        0.98716        1.78542
O          -0.06148       -0.53384        3.65907
H          -0.84483       -1.43378        1.96986


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_160.xyz <==
16
Energy -400.339711637
H          -0.08033        0.22454       -3.88117
C          -0.04638        0.20630       -2.79275
C           0.11242        1.39523       -2.07277
H           0.19549        2.33113       -2.61330
C           0.17091        1.36391       -0.67752
H           0.29402        2.29237       -0.12683
C           0.07192        0.14646        0.00216
C          -0.07230       -1.05101       -0.70178
H          -0.09247       -2.00897       -0.19232
C          -0.13721       -1.00811       -2.09716
H          -0.23439       -1.92226       -2.66849
N           0.17046        0.20415        1.46254
C          -0.20762       -0.63813        2.39430
H           0.60794        1.05689        1.78350
O          -0.04417       -0.52087        3.66461
H          -0.70827       -1.51605        1.97824


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_165.xyz <==
16
Energy -400.339681531
H          -0.21920        0.18924       -3.87889
C          -0.13288        0.17947       -2.79324
C           0.34880        1.30314       -2.11426
H           0.63007        2.18180       -2.68327
C           0.46814        1.27906       -0.72260
H           0.84267        2.15742       -0.20373
C           0.10786        0.13496       -0.00480
C          -0.36264       -1.00032       -0.66868
H          -0.60173       -1.91416       -0.13478
C          -0.48384       -0.96416       -2.06019
H          -0.83504       -1.83358       -2.60088
N           0.28550        0.19955        1.44714
C          -0.16976       -0.55208        2.42090
H           0.86926        0.97779        1.72174
O           0.07204       -0.43026        3.67897
H          -0.81926       -1.35233        2.05781


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_170.xyz <==
16
Energy -400.339636296
H          -0.02841        0.21027       -3.88634
C          -0.01870        0.19808       -2.79730
C          -0.04088        1.39687       -2.07822
H          -0.07025        2.33557       -2.61937
C          -0.01998        1.37220       -0.68151
H          -0.03886        2.30936       -0.13119
C           0.02281        0.15360        0.00203
C           0.05589       -1.05273       -0.70166
H           0.12540       -2.00899       -0.19395
C           0.03053       -1.01773       -2.09800
H           0.06317       -1.93731       -2.66804
N           0.05301        0.23738        1.46318
C          -0.07422       -0.66963        2.40194
H           0.20419        1.18556        1.77968
O          -0.00607       -0.49004        3.67502
H          -0.25763       -1.66686        1.99499


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_175.xyz <==
16
Energy -400.339596007
H          -0.01463        0.21268       -3.88747
C          -0.00968        0.19981       -2.79839
C          -0.02058        1.39795       -2.07845
H          -0.03518        2.33753       -2.61865
C          -0.00996        1.37133       -0.68160
H          -0.01952        2.30835       -0.13050
C           0.01129        0.15201        0.00169
C           0.02823       -1.05414       -0.70314
H           0.06429       -2.01316       -0.19733
C           0.01531       -1.01726       -2.09942
H           0.03207       -1.93694       -2.67002
N           0.02612        0.23810        1.46271
C          -0.03758       -0.67205        2.40480
H           0.10324        1.19613        1.77653
O          -0.00198       -0.48134        3.67799
H          -0.13145       -1.68341        2.00251


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_180.xyz <==
16
Energy -400.339579996
H          -0.00008        0.21359       -3.88788
C          -0.00006        0.20045       -2.79879
C           0.00002        1.39832       -2.07850
H           0.00005        2.33824       -2.61830
C           0.00005        1.37097       -0.68160
H           0.00011        2.30792       -0.13020
C           0.00001        0.15139        0.00156
C          -0.00006       -1.05468       -0.70372
H          -0.00008       -2.01471       -0.19861
C          -0.00009       -1.01709       -2.09998
H          -0.00015       -1.93680       -2.67081
N           0.00006        0.23826        1.46253
C           0.00004       -0.67280        2.40585
H           0.00013        1.19975        1.77537
O           0.00009       -0.47807        3.67908
H          -0.00003       -1.68916        2.00528


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_20.xyz <==
16
Energy -400.339704359
H          -0.04817        0.41437       -3.86677
C          -0.03111        0.25362       -2.78973
C           0.05825        1.34075       -1.90796
H           0.11603        2.33772       -2.32539
C           0.10269        1.15083       -0.52420
H           0.22215        2.00746        0.13112
C           0.04443       -0.15093       -0.02162
C          -0.03895       -1.24459       -0.88817
H          -0.07494       -2.25648       -0.49400
C          -0.07568       -1.04433       -2.27016
H          -0.13238       -1.88355       -2.95386
N           0.09934       -0.45697        1.40960
C          -0.13354        0.28035        2.46917
H           0.36584       -1.41617        1.58443
O          -0.02126       -0.06855        3.70225
H          -0.45269        1.29202        2.20653


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_25.xyz <==
16
Energy -400.339715204
H          -0.05586        0.41681       -3.86477
C          -0.03599        0.25583       -2.78783
C           0.07185        1.34125       -1.90685
H           0.14170        2.33744       -2.32424
C           0.12432        1.14910       -0.52341
H           0.26500        2.00130        0.13371
C           0.05142       -0.15191       -0.02141
C          -0.04924       -1.24468       -0.88725
H          -0.09358       -2.25617       -0.49355
C          -0.09256       -1.04225       -2.26859
H          -0.16215       -1.88010       -2.95282
N           0.12469       -0.45323        1.41065
C          -0.16198        0.27351        2.46444
H           0.44925       -1.39307        1.59169
O          -0.02920       -0.05751        3.69962
H          -0.54766        1.25926        2.19186


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_30.xyz <==
16
Energy -400.339695105
H          -0.06186        0.41865       -3.86293
C          -0.03969        0.25797       -2.78602
C           0.08580        1.34186       -1.90639
H           0.16737        2.33720       -2.32362
C           0.14510        1.14771       -0.52319
H           0.30474        1.99548        0.13555
C           0.05741       -0.15217       -0.02127
C          -0.06056       -1.24422       -0.88582
H          -0.11405       -2.25499       -0.49214
C          -0.10932       -1.03993       -2.26652
H          -0.19194       -1.87643       -2.95095
N           0.14980       -0.44812        1.41174
C          -0.18948        0.26427        2.45973
H           0.53440       -1.36363        1.59907
O          -0.03701       -0.04730        3.69678
H          -0.64069        1.21919        2.17724


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_35.xyz <==
16
Energy -400.339638932
H          -0.06698        0.41971       -3.86146
C          -0.04265        0.25980       -2.78450
C           0.09960        1.34248       -1.90687
H           0.19182        2.33656       -2.32487
C           0.16489        1.14707       -0.52385
H           0.34143        1.99088        0.13585
C           0.06259       -0.15120       -0.02102
C          -0.07194       -1.24286       -0.88365
H          -0.13438       -2.25272       -0.48969
C          -0.12550       -1.03738       -2.26387
H          -0.22112       -1.87278       -2.94796
N           0.17490       -0.44118        1.41287
C          -0.21550        0.25251        2.45570
H           0.61680       -1.32912        1.60591
O          -0.04634       -0.03996        3.69429
H          -0.72759        1.17374        2.16436


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_40.xyz <==
16
Energy -400.339545268
H          -0.07083        0.41967       -3.86049
C          -0.04475        0.26120       -2.78338
C           0.11344        1.34314       -1.90842
H           0.21577        2.33563       -2.32781
C           0.18368        1.14738       -0.52544
H           0.37523        1.98776        0.13458
C           0.06687       -0.14876       -0.02069
C          -0.08386       -1.24032       -0.88076
H          -0.15538       -2.24884       -0.48559
C          -0.14140       -1.03466       -2.26069
H          -0.24987       -1.86928       -2.94379
N           0.19975       -0.43248        1.41397
C          -0.24002        0.23803        2.45235
H           0.69772       -1.28905        1.61188
O          -0.05607       -0.03601        3.69210
H          -0.81029        1.12216        2.15341


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_45.xyz <==
16
Energy -400.339416962
H          -0.07370        0.41841       -3.86006
C          -0.04614        0.26211       -2.78268
C           0.12745        1.34380       -1.91112
H           0.23943        2.33439       -2.33257
C           0.20172        1.14871       -0.52804
H           0.40674        1.98636        0.13148
C           0.07050       -0.14476       -0.02029
C          -0.09625       -1.23658       -0.87704
H          -0.17698       -2.24335       -0.47984
C          -0.15709       -1.03175       -2.25689
H          -0.27843       -1.86594       -2.93830
N           0.22411       -0.42198        1.41501
C          -0.26322        0.22064        2.44978
H           0.77719       -1.24303        1.61686
O          -0.06609       -0.03575        3.69033
H          -0.88922        1.06428        2.14463


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_5.xyz <==
16
Energy -400.339593913
H          -0.01456        0.40677       -3.87211
C          -0.00942        0.24796       -2.79460
C           0.01529        1.33979       -1.91270
H           0.03109        2.33780       -2.33154
C           0.02813        1.15639       -0.52804
H           0.06345        2.02394        0.12232
C           0.01372       -0.14574       -0.02192
C          -0.00964       -1.24225       -0.88862
H          -0.01929       -2.25437       -0.49196
C          -0.02022       -1.04858       -2.27226
H          -0.03536       -1.89152       -2.95349
N           0.02455       -0.46083        1.40734
C          -0.03639        0.28981        2.48102
H           0.09725       -1.45666        1.56643
O          -0.00387       -0.09937        3.70828
H          -0.12473        1.35239        2.24310


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_50.xyz <==
16
Energy -400.339260091
H          -0.07591        0.41585       -3.86020
C          -0.04702        0.26249       -2.78245
C           0.14162        1.34446       -1.91503
H           0.26288        2.33275       -2.33936
C           0.21919        1.15117       -0.53170
H           0.43641        1.98690        0.12634
C           0.07371       -0.13906       -0.01983
C          -0.10898       -1.23152       -0.87245
H          -0.19897       -2.23614       -0.47238
C          -0.17268       -1.02862       -2.25244
H          -0.30693       -1.86275       -2.93143
N           0.24778       -0.40960        1.41600
C          -0.28513        0.20027        2.44809
H           0.85476       -1.19089        1.62083
O          -0.07633       -0.03980        3.68906
H          -0.96439        1.00006        2.13818


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_55.xyz <==
16
Energy -400.339083745
H          -0.07770        0.41219       -3.86077
C          -0.04756        0.26230       -2.78257
C           0.15583        1.34509       -1.92009
H           0.28598        2.33064       -2.34819
C           0.23612        1.15478       -0.53637
H           0.46440        1.98946        0.11916
C           0.07663       -0.13168       -0.01927
C          -0.12181       -1.22516       -0.86695
H          -0.22090       -2.22724       -0.46318
C          -0.18808       -1.02532       -2.24732
H          -0.33520       -1.85979       -2.92314
N           0.27055       -0.39537        1.41693
C          -0.30577        0.17691        2.44718
H           0.92965       -1.13267        1.62380
O          -0.08670       -0.04833        3.68821
H          -1.03546        0.92978        2.13382


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_60.xyz <==
16
Energy -400.338898314
H          -0.07951        0.40713       -3.86182
C          -0.04800        0.26156       -2.78307
C           0.17004        1.34573       -1.92627
H           0.30878        2.32823       -2.35878
C           0.25270        1.15957       -0.54205
H           0.49104        1.99398        0.11010
C           0.07957       -0.12260       -0.01866
C          -0.13452       -1.21748       -0.86058
H          -0.24240       -2.21661       -0.45220
C          -0.20340       -1.02183       -2.24153
H          -0.36336       -1.85701       -2.91343
N           0.29241       -0.37920        1.41785
C          -0.32506        0.15065        2.44682
H           1.00148       -1.06828        1.62608
O          -0.09733       -0.06157        3.68775
H          -1.10244        0.85329        2.13103


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_65.xyz <==
16
Energy -400.338713717
H          -0.08145        0.40094       -3.86317
C          -0.04847        0.26033       -2.78381
C           0.18404        1.34639       -1.93339
H           0.33101        2.32548       -2.37102
C           0.26880        1.16547       -0.54858
H           0.51626        2.00040        0.09929
C           0.08263       -0.11195       -0.01797
C          -0.14682       -1.20857       -0.85336
H          -0.26288       -2.20443       -0.43957
C          -0.21843       -1.01815       -2.23506
H          -0.39102       -1.85439       -2.90237
N           0.31317       -0.36113        1.41879
C          -0.34306        0.12162        2.44681
H           1.06935       -0.99798        1.62796
O          -0.10817       -0.07941        3.68748
H          -1.16496        0.77095        2.12921


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_70.xyz <==
16
Energy -400.338539135
H          -0.08371        0.39376       -3.86471
C          -0.04909        0.25869       -2.78468
C           0.19762        1.34711       -1.94131
H           0.35241        2.32246       -2.38469
C           0.28434        1.17243       -0.55585
H           0.54001        2.00862        0.08697
C           0.08596       -0.09986       -0.01719
C          -0.15844       -1.19858       -0.84534
H          -0.28183       -2.19090       -0.42544
C          -0.23302       -1.01429       -2.22793
H          -0.41786       -1.85194       -2.89002
N           0.33268       -0.34113        1.41980
C          -0.35981        0.08991        2.44686
H           1.13264       -0.92190        1.62985
O          -0.11913       -0.10173        3.68723
H          -1.22277        0.68291        2.12773


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_75.xyz <==
16
Energy -400.33838241
H          -0.08638        0.38575       -3.86630
C          -0.04993        0.25671       -2.78560
C           0.21052        1.34794       -1.94985
H           0.37257        2.31930       -2.39956
C           0.29916        1.18041       -0.56371
H           0.56206        2.01855        0.07337
C           0.08972       -0.08649       -0.01633
C          -0.16902       -1.18764       -0.83659
H          -0.29860       -2.17625       -0.40999
C          -0.24689       -1.01027       -2.22015
H          -0.44337       -1.84967       -2.87649
N           0.35075       -0.31918        1.42095
C          -0.37539        0.05558        2.44668
H           1.19083       -0.83995        1.63221
O          -0.13023       -0.12833        3.68676
H          -1.27580        0.58913        2.12585


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_80.xyz <==
16
Energy -400.338250664
H          -0.08948        0.37707       -3.86784
C          -0.05100        0.25449       -2.78645
C           0.22238        1.34898       -1.95883
H           0.39086        2.31617       -2.41533
C           0.31295        1.18938       -0.57202
H           0.58190        2.03015        0.05880
C           0.09404       -0.07200       -0.01539
C          -0.17808       -1.17597       -0.82718
H          -0.31243       -2.16080       -0.39343
C          -0.25957       -1.00619       -2.21177
H          -0.46678       -1.84769       -2.86191
N           0.36716       -0.29520        1.42232
C          -0.38994        0.01862        2.44599
H           1.24342       -0.75180        1.63559
O          -0.14141       -0.15889        3.68585
H          -1.32402        0.48926        2.12284


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_85.xyz <==
16
Energy -400.338150221
H          -0.09292        0.36788       -3.86921
C          -0.05223        0.25211       -2.78714
C           0.23240        1.35046       -1.96804
H           0.40584        2.31350       -2.43165
C           0.32493        1.19949       -0.58057
H           0.59816        2.04366        0.04359
C           0.09903       -0.05652       -0.01436
C          -0.18467       -1.16383       -0.81724
H          -0.32168       -2.14497       -0.37600
C          -0.27010       -1.00224       -2.20287
H          -0.48637       -1.84632       -2.84647
N           0.38164       -0.26902        1.42403
C          -0.40364       -0.02121        2.44445
H           1.28991       -0.65648        1.64057
O          -0.15274       -0.19310        3.68427
H          -1.36756        0.38218        2.11790


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_90.xyz <==
16
Energy -400.338086979
H          -0.09620        0.35771       -3.87046
C          -0.05319        0.24956       -2.78769
C           0.23701        1.35328       -1.97721
H           0.41118        2.31287       -2.44793
C           0.33138        1.21184       -0.58907
H           0.60406        2.06086        0.02849
C           0.10486       -0.03984       -0.01326
C          -0.18481       -1.15193       -0.80694
H          -0.31953       -2.12997       -0.35809
C          -0.27428       -0.99922       -2.19364
H          -0.49484       -1.84709       -2.83058
N           0.39393       -0.23934        1.42630
C          -0.41723       -0.06518        2.44157
H           1.33018       -0.54966        1.64824
O          -0.16496       -0.23135        3.68171
H          -1.40753        0.26303        2.10977


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_95.xyz <==
16
Energy -400.33806552
H          -0.09561        0.34620       -3.87151
C          -0.05153        0.24617       -2.78801
C           0.19769        1.36534       -1.98458
H           0.33770        2.32750       -2.46166
C           0.29245        1.23652       -0.59550
H           0.52857        2.10028        0.01647
C           0.11104       -0.01885       -0.01142
C          -0.13742       -1.14581       -0.79769
H          -0.23384       -2.12538       -0.34218
C          -0.23006       -1.00507       -2.18577
H          -0.41872       -1.86444       -2.81732
N           0.40364       -0.19401        1.43074
C          -0.43593       -0.12898        2.43570
H           1.36834       -0.38673        1.66391
O          -0.18257       -0.27998        3.67745
H          -1.45376        0.08278        2.09262


==> anc/SI/paf_coordinates/field_0.04/paf_0.04_minimum.xyz <==
16
Energy -400.3397152
H          -0.05547        0.41679       -3.86468
C          -0.03579        0.25562       -2.78777
C           0.07185        1.34132       -1.90705
H           0.14176        2.33779       -2.32379
C           0.12410        1.14919       -0.52361
H           0.26455        2.00143        0.13351
C           0.05130       -0.15183       -0.02165
C          -0.04937       -1.24478       -0.88723
H          -0.09386       -2.25621       -0.49340
C          -0.09247       -1.04252       -2.26857
H          -0.16194       -1.88042       -2.95274
N           0.12423       -0.45300        1.41046
C          -0.16167        0.27362        2.46452
H           0.44894       -1.39280        1.59141
O          -0.02852       -0.05799        3.69948
H          -0.54761        1.25939        2.19235


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_0.xyz <==
16
Energy -400.424869741
H          -0.00000        0.37789       -3.90977
C          -0.00000        0.23278       -2.82150
C           0.00000        1.34628       -1.94245
H           0.00000        2.33536       -2.38831
C           0.00000        1.18660       -0.55739
H           0.00000        2.06786        0.07781
C           0.00000       -0.11305       -0.01272
C          -0.00000       -1.22623       -0.88600
H          -0.00000       -2.23495       -0.47421
C          -0.00000       -1.06246       -2.27004
H          -0.00000       -1.91378       -2.94596
N           0.00000       -0.42398        1.40428
C           0.00000        0.26817        2.53015
H          -0.00000       -1.43109        1.51941
O           0.00000       -0.19948        3.77685
H           0.00000        1.34565        2.36110


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_10.xyz <==
16
Energy -400.424680951
H          -0.01379        0.37863       -3.90918
C          -0.01147        0.23422       -2.82087
C           0.02614        1.34657       -1.94199
H           0.05750        2.33546       -2.38716
C           0.04083        1.18564       -0.55686
H           0.09170        2.06496        0.07910
C           0.00782       -0.11363       -0.01291
C          -0.01548       -1.22647       -0.88572
H          -0.02749       -2.23523       -0.47451
C          -0.03183       -1.06107       -2.26961
H          -0.05253       -1.91184       -2.94591
N           0.04044       -0.42306        1.40529
C          -0.05763        0.26579        2.52849
H           0.13482       -1.42550        1.52231
O          -0.00142       -0.19368        3.77608
H          -0.18760        1.33478        2.35468


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_100.xyz <==
16
Energy -400.416368799
H          -0.02968        0.33450       -3.90513
C          -0.01978        0.24263       -2.81297
C           0.19370        1.37159       -2.00283
H           0.33334        2.33255       -2.48845
C           0.25322        1.25424       -0.60717
H           0.46527        2.12940        0.00011
C           0.04688        0.00121       -0.01316
C          -0.15445       -1.13890       -0.80364
H          -0.25256       -2.12021       -0.34836
C          -0.21163       -1.00637       -2.19833
H          -0.38099       -1.86993       -2.83384
N           0.38165       -0.17285        1.44505
C          -0.41498       -0.16675        2.47881
H           1.36821       -0.30592        1.63839
O          -0.12457       -0.31956        3.73989
H          -1.45362       -0.01008        2.17288


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_105.xyz <==
16
Energy -400.416483456
H          -0.03857        0.32533       -3.90533
C          -0.02457        0.24015       -2.81268
C           0.19293        1.37532       -2.01107
H           0.32866        2.33344       -2.50385
C           0.25770        1.26694       -0.61527
H           0.46625        2.14785       -0.01529
C           0.05902        0.01700       -0.01216
C          -0.15090       -1.12778       -0.79330
H          -0.24055       -2.10652       -0.33046
C          -0.21375       -1.00394       -2.18878
H          -0.38376       -1.87193       -2.81768
N           0.38587       -0.13880        1.44838
C          -0.42033       -0.21828        2.47203
H           1.37795       -0.16302        1.65696
O          -0.13023       -0.36018        3.73485
H          -1.46569       -0.16003        2.15489


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_110.xyz <==
16
Energy -400.416730443
H          -0.04986        0.31602       -3.90517
C          -0.03094        0.23762       -2.81206
C           0.19228        1.37883       -2.01927
H           0.32451        2.33392       -2.51932
C           0.26361        1.27922       -0.62367
H           0.47005        2.16564       -0.03118
C           0.07413        0.03220       -0.01112
C          -0.14711       -1.11686       -0.78278
H          -0.22811       -2.09300       -0.31251
C          -0.21676       -1.00172       -2.17871
H          -0.38738       -1.87411       -2.80097
N           0.38570       -0.10337        1.45176
C          -0.42251       -0.27072        2.46406
H           1.36987       -0.01292        1.67850
O          -0.13311       -0.39809        3.72952
H          -1.46437       -0.31714        2.13411


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_115.xyz <==
16
Energy -400.41712767
H          -0.06288        0.30696       -3.90468
C          -0.03853        0.23523       -2.81116
C           0.19162        1.38206       -2.02714
H           0.32082        2.33408       -2.53427
C           0.27048        1.29054       -0.63211
H           0.47637        2.18199       -0.04692
C           0.09151        0.04612       -0.01002
C          -0.14317       -1.10664       -0.77252
H          -0.21586       -2.08033       -0.29542
C          -0.22028       -0.99986       -2.16850
H          -0.39117       -1.87644       -2.78444
N           0.38057       -0.06728        1.45483
C          -0.42084       -0.32298        2.45550
H           1.34146        0.14232        1.70134
O          -0.13289       -0.43002        3.72473
H          -1.44719       -0.48019        2.11202


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_120.xyz <==
16
Energy -400.417686946
H          -0.07633        0.29890       -3.90403
C          -0.04650        0.23332       -2.81014
C           0.19056        1.38512       -2.03431
H           0.31689        2.33423       -2.54800
C           0.27712        1.30046       -0.64016
H           0.48360        2.19616       -0.06141
C           0.10937        0.05814       -0.00883
C          -0.13872       -1.09778       -0.76315
H          -0.20385       -2.06949       -0.28052
C          -0.22314       -0.99848       -2.15874
H          -0.39355       -1.87884       -2.76917
N           0.37004       -0.03160        1.45720
C          -0.41482       -0.37363        2.44724
H           1.29146        0.29734        1.72287
O          -0.12988       -0.45311        3.72145
H          -1.41223       -0.64519        2.09093


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_125.xyz <==
16
Energy -400.418401993
H          -0.08748        0.29178       -3.90361
C          -0.05338        0.23189       -2.80935
C           0.18838        1.38809       -2.04064
H           0.31223        2.33474       -2.55977
C           0.28115        1.30881       -0.64753
H           0.48830        2.20806       -0.07410
C           0.12407        0.06822       -0.00741
C          -0.13428       -1.09054       -0.75527
H          -0.19307       -2.06068       -0.26839
C          -0.22413       -0.99779       -2.15017
H          -0.39227       -1.88150       -2.75619
N           0.35426        0.00254        1.45847
C          -0.40354       -0.42058        2.44076
H           1.22228        0.44449        1.73936
O          -0.12337       -0.46709        3.72039
H          -1.35917       -0.80487        2.07467


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_130.xyz <==
16
Energy -400.41923789
H          -0.15027        0.31103       -3.89992
C          -0.09301        0.24714       -2.80665
C           0.32431        1.36043       -2.04942
H           0.55906        2.28228       -2.57508
C           0.44538        1.26677       -0.66033
H           0.78646        2.13048       -0.09573
C           0.14749        0.05640       -0.00932
C          -0.28915       -1.05583       -0.74650
H          -0.46149       -2.01071       -0.25625
C          -0.40496       -0.95081       -2.13764
H          -0.70307       -1.80443       -2.73670
N           0.37917       -0.01906        1.44939
C          -0.37674       -0.41768        2.44592
H           1.25820        0.40818        1.71827
O          -0.07367       -0.46993        3.72322
H          -1.34776       -0.77867        2.09799


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_135.xyz <==
16
Energy -400.420136359
H          -0.09746        0.28066       -3.90454
C          -0.05987        0.23034       -2.80950
C           0.17911        1.39409       -2.05077
H           0.29753        2.33758       -2.57730
C           0.27546        1.32164       -0.65932
H           0.47752        2.22694       -0.09231
C           0.13507        0.08374       -0.00387
C          -0.12450       -1.08130       -0.74477
H          -0.17481       -2.04988       -0.25366
C          -0.21649       -0.99833       -2.13819
H          -0.37394       -1.88748       -2.73904
N           0.31024        0.06309        1.45854
C          -0.36570       -0.49999        2.43545
H           1.04848        0.69200        1.75329
O          -0.10111       -0.47264        3.72511
H          -1.20955       -1.08488        2.06213


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_140.xyz <==
16
Energy -400.421040419
H          -0.09703        0.27584       -3.90591
C          -0.05968        0.22963       -2.81047
C           0.17206        1.39688       -2.05502
H           0.28689        2.33958       -2.58388
C           0.26588        1.32687       -0.66399
H           0.46123        2.23501       -0.09841
C           0.13199        0.09010       -0.00200
C          -0.11909       -1.07869       -0.74154
H          -0.16654       -2.04709       -0.24989
C          -0.20816       -0.99950       -2.13441
H          -0.35787       -1.89098       -2.73383
N           0.28376        0.08947        1.45794
C          -0.34024       -0.53246        2.43592
H           0.95249        0.79158        1.75322
O          -0.08758       -0.46792        3.72962
H          -1.11814       -1.20277        2.06392


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_145.xyz <==
16
Energy -400.421901481
H          -0.09202        0.27139       -3.90786
C          -0.05695        0.22867       -2.81201
C           0.16303        1.39946       -2.05896
H           0.27377        2.34176       -2.58949
C           0.25092        1.33171       -0.66806
H           0.43596        2.24314       -0.10356
C           0.12340        0.09598       -0.00010
C          -0.11382       -1.07681       -0.73938
H          -0.15883       -2.04508       -0.24745
C          -0.19689       -1.00123       -2.13195
H          -0.33652       -1.89509       -2.73032
N           0.25489        0.11315        1.45708
C          -0.31052       -0.56092        2.43804
H           0.85303        0.87705        1.75038
O          -0.07167       -0.46071        3.73482
H          -1.01778       -1.30693        2.07009


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_15.xyz <==
16
Energy -400.424442819
H          -0.01969        0.38004       -3.90822
C          -0.01651        0.23560       -2.81997
C           0.03908        1.34686       -1.94156
H           0.08549        2.33520       -2.38657
C           0.06048        1.18484       -0.55644
H           0.13491        2.06176        0.08064
C           0.01105       -0.11397       -0.01309
C          -0.02356       -1.22657       -0.88531
H          -0.04180       -2.23529       -0.47455
C          -0.04737       -1.05981       -2.26903
H          -0.07834       -1.91000       -2.94569
N           0.06085       -0.42143        1.40607
C          -0.08562        0.26264        2.52657
H           0.20260       -1.41798        1.52536
O          -0.00257       -0.18764        3.77516
H          -0.27901        1.32131        2.34786


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_150.xyz <==
16
Energy -400.422681738
H          -0.16969        0.25137       -3.90800
C          -0.10477        0.21523       -2.81310
C           0.34175        1.33682       -2.08637
H           0.59971        2.23877       -2.63558
C           0.45966        1.26863       -0.69814
H           0.81832        2.13958       -0.15296
C           0.13702        0.08274       -0.00379
C          -0.32329       -1.03907       -0.71784
H          -0.52667       -1.97893       -0.21122
C          -0.43532       -0.96473       -2.10772
H          -0.74947       -1.82606       -2.68742
N           0.30747        0.10557        1.44573
C          -0.28210       -0.50112        2.45742
H           0.98663        0.81171        1.70541
O           0.00680       -0.39920        3.74634
H          -1.06606       -1.18576        2.12850


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_155.xyz <==
16
Energy -400.42335712
H          -0.07583        0.26265       -3.91234
C          -0.04698        0.22613       -2.81577
C           0.13769        1.40411       -2.06561
H           0.23390        2.34665       -2.59857
C           0.20800        1.34105       -0.67426
H           0.36178        2.25890       -0.10944
C           0.09709        0.10629        0.00264
C          -0.09807       -1.07546       -0.73698
H          -0.13732       -2.04429       -0.24618
C          -0.16416       -1.00603       -2.12946
H          -0.27868       -1.90449       -2.72643
N           0.19110        0.15355        1.45582
C          -0.24049       -0.60699        2.44409
H           0.64332        1.01436        1.74186
O          -0.04351       -0.44007        3.74543
H          -0.78779       -1.48078        2.08646


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_160.xyz <==
16
Energy -400.423910694
H          -0.06424        0.25846       -3.91467
C          -0.03975        0.22447       -2.81780
C           0.12033        1.40613       -2.06836
H           0.20541        2.34947       -2.60179
C           0.17905        1.34514       -0.67666
H           0.31164        2.26651       -0.11164
C           0.08060        0.11035        0.00372
C          -0.08689       -1.07578       -0.73658
H          -0.12217       -2.04501       -0.24657
C          -0.14203       -1.00905       -2.12916
H          -0.24071       -1.90974       -2.72569
N           0.15627        0.16984        1.45531
C          -0.20002       -0.62484        2.44764
H           0.52985        1.06889        1.73727
O          -0.03132       -0.42774        3.75041
H          -0.65601       -1.55154        2.09585


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_165.xyz <==
16
Energy -400.424336656
H          -0.19997        0.21866       -3.91362
C          -0.12436        0.19552       -2.81871
C           0.35802        1.31287       -2.11047
H           0.64307        2.19866       -2.67241
C           0.46939        1.26007       -0.72192
H           0.85031        2.13035       -0.18917
C           0.10568        0.09895       -0.00167
C          -0.38225       -1.02168       -0.70183
H          -0.63783       -1.94267       -0.18517
C          -0.48971       -0.96487       -2.09137
H          -0.84051       -1.82120       -2.65758
N           0.26566        0.16820        1.44084
C          -0.15684       -0.53980        2.47281
H           0.80589        0.99254        1.67749
O           0.10934       -0.34340        3.76069
H          -0.77586       -1.38666        2.17332


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_170.xyz <==
16
Energy -400.424636196
H          -0.02242        0.24545       -3.91909
C          -0.01621        0.21685       -2.82165
C          -0.03736        1.40942       -2.07368
H          -0.06654        2.35565       -2.60793
C          -0.01371        1.35557       -0.68107
H          -0.02643        2.28720       -0.11658
C           0.03156        0.11979        0.00548
C           0.05036       -1.07823       -0.73567
H           0.11061       -2.04599       -0.24570
C           0.02816       -1.01967       -2.12882
H           0.05787       -1.92619       -2.72410
N           0.04974        0.20109        1.45497
C          -0.07128       -0.65504        2.45400
H           0.15932        1.17040        1.73041
O          -0.01157       -0.40097        3.75879
H          -0.22209       -1.67973        2.11190


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_175.xyz <==
16
Energy -400.424811951
H          -0.01155        0.24715       -3.91996
C          -0.00834        0.21832       -2.82246
C          -0.01871        1.41058       -2.07401
H          -0.03323        2.35740       -2.60779
C          -0.00668        1.35524       -0.68142
H          -0.01298        2.28674       -0.11637
C           0.01593        0.11879        0.00565
C           0.02535       -1.07896       -0.73649
H           0.05614       -2.04866       -0.24774
C           0.01406       -1.01922       -2.12953
H           0.02909       -1.92591       -2.72515
N           0.02470        0.20211        1.45436
C          -0.03594       -0.65767        2.45605
H           0.07977        1.17673        1.72745
O          -0.00553       -0.39526        3.76083
H          -0.11207       -1.69180        2.11782


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_180.xyz <==
16
Energy -400.424869565
H          -0.00008        0.24766       -3.92030
C          -0.00005        0.21898       -2.82278
C           0.00002        1.41100       -2.07402
H           0.00005        2.35773       -2.60811
C           0.00005        1.35517       -0.68146
H           0.00011        2.28668       -0.11633
C           0.00001        0.11846        0.00585
C          -0.00006       -1.07926       -0.73665
H          -0.00009       -2.04995       -0.24892
C          -0.00009       -1.01878       -2.12958
H          -0.00015       -1.92548       -2.72537
N           0.00006        0.20238        1.45402
C           0.00005       -0.65858        2.45675
H           0.00012        1.17873        1.72654
O           0.00010       -0.39321        3.76155
H          -0.00002       -1.69596        2.12007


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_20.xyz <==
16
Energy -400.424108242
H          -0.02456        0.38170       -3.90706
C          -0.02084        0.23736       -2.81887
C           0.05193        1.34725       -1.94121
H           0.11283        2.33485       -2.38602
C           0.07934        1.18390       -0.55606
H           0.17565        2.05786        0.08231
C           0.01358       -0.11421       -0.01333
C          -0.03214       -1.22657       -0.88463
H          -0.05693       -2.23520       -0.47445
C          -0.06259       -1.05811       -2.26816
H          -0.10379       -1.90756       -2.94521
N           0.08146       -0.41899        1.40714
C          -0.11274        0.25802        2.52419
H           0.27108       -1.40716        1.52933
O          -0.00389       -0.18009        3.77398
H          -0.36840        1.30251        2.33928


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_25.xyz <==
16
Energy -400.423678958
H          -0.02832        0.38317       -3.90589
C          -0.02432        0.23943       -2.81772
C           0.06480        1.34774       -1.94110
H           0.13954        2.33442       -2.38575
C           0.09749        1.18294       -0.55588
H           0.21387        2.05367        0.08374
C           0.01543       -0.11412       -0.01358
C          -0.04132       -1.22630       -0.88362
H          -0.07317       -2.23479       -0.47409
C          -0.07753       -1.05591       -2.26694
H          -0.12902       -1.90455       -2.94430
N           0.10227       -0.41557        1.40850
C          -0.13887        0.25174        2.52161
H           0.34062       -1.39268        1.53398
O          -0.00564       -0.17189        3.77257
H          -0.45579        1.27825        2.32971


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_30.xyz <==
16
Energy -400.423160163
H          -0.03111        0.38479       -3.90461
C          -0.02706        0.24166       -2.81647
C           0.07778        1.34826       -1.94124
H           0.16566        2.33387       -2.38576
C           0.11507        1.18204       -0.55586
H           0.25018        2.04915        0.08518
C           0.01690       -0.11372       -0.01393
C          -0.05127       -1.22573       -0.88233
H          -0.09084       -2.23386       -0.47325
C          -0.09231       -1.05339       -2.26551
H          -0.15439       -1.90116       -2.94306
N           0.12339       -0.41123        1.41011
C          -0.16423        0.24371        2.51869
H           0.41227       -1.37406        1.53942
O          -0.00790       -0.16290        3.77091
H          -0.54214        1.24813        2.31894


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_35.xyz <==
16
Energy -400.422561956
H          -0.03315        0.38631       -3.90331
C          -0.02907        0.24401       -2.81518
C           0.09099        1.34881       -1.94167
H           0.19118        2.33325       -2.38609
C           0.13230        1.18123       -0.55605
H           0.28487        2.04457        0.08636
C           0.01815       -0.11290       -0.01435
C          -0.06197       -1.22481       -0.88065
H          -0.11008       -2.23245       -0.47201
C          -0.10701       -1.05049       -2.26375
H          -0.18020       -1.89734       -2.94134
N           0.14485       -0.40596        1.41201
C          -0.18884        0.23377        2.51551
H           0.48642       -1.35074        1.54557
O          -0.01103       -0.15345        3.76908
H          -0.62738        1.21175        2.30712


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_40.xyz <==
16
Energy -400.421898408
H          -0.03366        0.38732       -3.90218
C          -0.03006        0.24626       -2.81401
C           0.10441        1.34934       -1.94262
H           0.21634        2.33237       -2.38726
C           0.14872        1.18081       -0.55664
H           0.31745        2.04036        0.08701
C           0.01873       -0.11132       -0.01475
C          -0.07402       -1.22320       -0.87853
H          -0.13150       -2.23001       -0.46985
C          -0.12173       -1.04732       -2.26168
H          -0.20627       -1.89331       -2.93899
N           0.16649       -0.39928        1.41391
C          -0.21218        0.22174        2.51238
H           0.56306       -1.32165        1.55189
O          -0.01383       -0.14490        3.76694
H          -0.71195        1.16837        2.29561


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_45.xyz <==
16
Energy -400.421190406
H          -0.03350        0.38794       -3.90118
C          -0.03019        0.24840       -2.81298
C           0.11811        1.34981       -1.94410
H           0.24060        2.33135       -2.38916
C           0.16497        1.18067       -0.55760
H           0.34803        2.03681        0.08682
C           0.01908       -0.10903       -0.01528
C          -0.08672       -1.22102       -0.87587
H          -0.15462       -2.22679       -0.46707
C          -0.13630       -1.04373       -2.25922
H          -0.23281       -1.88888       -2.93593
N           0.18827       -0.39168        1.41627
C          -0.23458        0.20731        2.50940
H           0.64183       -1.28672        1.55843
O          -0.01787       -0.13685        3.76488
H          -0.79433        1.11799        2.28384


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_5.xyz <==
16
Energy -400.424822795
H          -0.00709        0.37769       -3.90980
C          -0.00589        0.23332       -2.82146
C           0.01314        1.34639       -1.94233
H           0.02899        2.33558       -2.38768
C           0.02060        1.18620       -0.55720
H           0.04656        2.06707        0.07804
C           0.00408       -0.11332       -0.01279
C          -0.00770       -1.22634       -0.88593
H          -0.01369       -2.23511       -0.47440
C          -0.01602       -1.06186       -2.26993
H          -0.02640       -1.91302       -2.94598
N           0.02016       -0.42397        1.40481
C          -0.02904        0.26759        2.52975
H           0.06740       -1.42992        1.52035
O          -0.00060       -0.19765        3.77667
H          -0.09448        1.34290        2.35914


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_50.xyz <==
16
Energy -400.420461046
H          -0.03269        0.38774       -3.90042
C          -0.02963        0.25025       -2.81211
C           0.13214        1.35022       -1.94615
H           0.26436        2.33019       -2.39183
C           0.18092        1.18102       -0.55901
H           0.37727        2.03406        0.08571
C           0.01930       -0.10581       -0.01573
C          -0.10046       -1.21799       -0.87264
H          -0.17956       -2.22234       -0.46324
C          -0.15103       -1.03987       -2.25637
H          -0.26011       -1.88426       -2.93205
N           0.21025       -0.38278        1.41873
C          -0.25581        0.19042        2.50645
H           0.72295       -1.24461        1.56499
O          -0.02260       -0.13035        3.76269
H          -0.87529        1.05968        2.27223


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_55.xyz <==
16
Energy -400.419738273
H          -0.03078        0.38682       -3.89991
C          -0.02827        0.25169       -2.81148
C           0.14647        1.35050       -1.94886
H           0.28773        2.32871       -2.39560
C           0.19627        1.18191       -0.56091
H           0.40492        2.03235        0.08342
C           0.01923       -0.10162       -0.01624
C          -0.11554       -1.21404       -0.86882
H          -0.20638       -2.21655       -0.45823
C          -0.16594       -1.03572       -2.25315
H          -0.28795       -1.87946       -2.92735
N           0.23212       -0.37258        1.42135
C          -0.27596        0.17068        2.50382
H           0.80614       -1.19417        1.57137
O          -0.02762       -0.12557        3.76061
H          -0.95447        0.99263        2.26125


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_60.xyz <==
16
Energy -400.419047989
H          -0.02855        0.38471       -3.89975
C          -0.02646        0.25252       -2.81111
C           0.16094        1.35069       -1.95232
H           0.31045        2.32691       -2.40075
C           0.21132        1.18370       -0.56347
H           0.43091        2.03220        0.07975
C           0.01906       -0.09605       -0.01657
C          -0.13113       -1.20892       -0.86425
H          -0.23391       -2.20916       -0.45172
C          -0.18090       -1.03140       -2.24937
H          -0.31608       -1.87470       -2.92149
N           0.25376       -0.36080        1.42387
C          -0.29467        0.14814        2.50147
H           0.88887       -1.13557        1.57700
O          -0.03371       -0.12441        3.75862
H          -1.02990        0.91770        2.25135


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_65.xyz <==
16
Energy -400.418413418
H          -0.02637        0.38137       -3.89993
C          -0.02446        0.25267       -2.81101
C           0.17544        1.35080       -1.95663
H           0.33241        2.32478       -2.40747
C           0.22615        1.18651       -0.56678
H           0.45541        2.03387        0.07447
C           0.01910       -0.08895       -0.01678
C          -0.14688       -1.20254       -0.85890
H          -0.26120       -2.20005       -0.44351
C          -0.19580       -1.02698       -2.24501
H          -0.34422       -1.87012       -2.91436
N           0.27488       -0.34724        1.42629
C          -0.31216        0.12260        2.49949
H           0.96966       -1.06854        1.58192
O          -0.04115       -0.12786        3.75682
H          -1.10081        0.83524        2.24266


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_70.xyz <==
16
Energy -400.417851878
H          -0.02486        0.37686       -3.90037
C          -0.02273        0.25216       -2.81111
C           0.18967        1.35091       -1.96172
H           0.35332        2.32239       -2.41572
C           0.24079        1.19041       -0.57085
H           0.47868        2.03740        0.06756
C           0.01961       -0.08030       -0.01675
C          -0.16207       -1.19488       -0.85277
H          -0.28672       -2.18932       -0.43355
C          -0.21046       -1.02247       -2.24001
H          -0.37198       -1.86579       -2.90592
N           0.29526       -0.33186        1.42856
C          -0.32855        0.09407        2.49769
H           1.04652       -0.99379        1.58622
O          -0.05012       -0.13631        3.75519
H          -1.16636        0.74610        2.23480


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_75.xyz <==
16
Energy -400.417373127
H          -0.02363        0.37109       -3.90114
C          -0.02112        0.25099       -2.81146
C           0.20341        1.35115       -1.96773
H           0.37322        2.31977       -2.42579
C           0.25491        1.19560       -0.57584
H           0.49993        2.04327        0.05875
C           0.02056       -0.06993       -0.01658
C          -0.17650       -1.18597       -0.84579
H          -0.31023       -2.17705       -0.42184
C          -0.22458       -1.01792       -2.23428
H          -0.39852       -1.86185       -2.89604
N           0.31441       -0.31423        1.43071
C          -0.34373        0.06250        2.49625
H           1.11805       -0.91121        1.59006
O          -0.06000       -0.15127        3.75376
H          -1.22620        0.65063        2.22823


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_80.xyz <==
16
Energy -400.416982718
H          -0.02318        0.36433       -3.90209
C          -0.01994        0.24933       -2.81194
C           0.21625        1.35164       -1.97448
H           0.39144        2.31715       -2.43735
C           0.26841        1.20209       -0.58161
H           0.51915        2.05137        0.04830
C           0.02242       -0.05804       -0.01623
C          -0.18936       -1.17598       -0.83806
H          -0.33025       -2.16356       -0.40855
C          -0.23771       -1.01334       -2.22785
H          -0.42311       -1.85836       -2.88484
N           0.33207       -0.29433        1.43280
C          -0.35807        0.02782        2.49476
H           1.18322       -0.82097        1.59418
O          -0.07095       -0.17251        3.75228
H          -1.28041        0.54892        2.22191


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_85.xyz <==
16
Energy -400.416683705
H          -0.02362        0.35685       -3.90310
C          -0.01927        0.24739       -2.81244
C           0.22737        1.35267       -1.98177
H           0.40663        2.31496       -2.45010
C           0.28060        1.20997       -0.58801
H           0.53519        2.06188        0.03651
C           0.02558       -0.04484       -0.01570
C          -0.19956       -1.16520       -0.82967
H          -0.34498       -2.14934       -0.39396
C          -0.24889       -1.00887       -2.22078
H          -0.44405       -1.85554       -2.87249
N           0.34792       -0.27190        1.43499
C          -0.37190       -0.01023        2.49288
H           1.24134       -0.72227        1.59944
O          -0.08290       -0.19987        3.75052
H          -1.32948        0.43993        2.21494


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_90.xyz <==
16
Energy -400.416478069
H          -0.02512        0.34914       -3.90389
C          -0.01915        0.24547       -2.81271
C           0.23327        1.35508       -1.98909
H           0.41198        2.31457       -2.46371
C           0.28819        1.22022       -0.59451
H           0.54270        2.07607        0.02437
C           0.03096       -0.03045       -0.01489
C          -0.20274       -1.15438       -0.82074
H          -0.34654       -2.13590       -0.37859
C          -0.25398       -1.00522       -2.21314
H          -0.45462       -1.85467       -2.85922
N           0.36178       -0.24570        1.43748
C          -0.38655       -0.05303        2.48966
H           1.29275       -0.60992        1.60743
O          -0.09743       -0.23401        3.74782
H          -1.37549        0.31828        2.20495


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_95.xyz <==
16
Energy -400.416371145
H          -0.02331        0.34322       -3.90460
C          -0.01662        0.24492       -2.81296
C           0.19501        1.36765       -1.99480
H           0.33928        2.33110       -2.47361
C           0.25058        1.24150       -0.59953
H           0.46752        2.11081        0.01459
C           0.03761       -0.01456       -0.01409
C          -0.15815       -1.14976       -0.81347
H          -0.26446       -2.13351       -0.36559
C          -0.21090       -1.00884       -2.20714
H          -0.38002       -1.86805       -2.84898
N           0.37361       -0.20520        1.44194
C          -0.40681       -0.11662        2.48426
H           1.34293       -0.44169        1.62316
O          -0.11643       -0.27894        3.74422
H          -1.42983        0.13351        2.18788


==> anc/SI/paf_coordinates/field_0.05/paf_0.05_minimum.xyz <==
16
Energy -400.4248697
H           0.00000        0.37696       -3.91023
C           0.00000        0.23324       -2.82178
C           0.00000        1.34638       -1.94228
H           0.00000        2.33572       -2.38760
C           0.00000        1.18614       -0.55721
H           0.00000        2.06775        0.07749
C           0.00000       -0.11347       -0.01245
C          -0.00000       -1.22635       -0.88601
H          -0.00000       -2.23527       -0.47471
C          -0.00000       -1.06180       -2.26998
H          -0.00000       -1.91301       -2.94604
N          -0.00000       -0.42455        1.40472
C          -0.00000        0.26843        2.53002
H          -0.00000       -1.43163        1.52014
O          -0.00000       -0.19880        3.77679
H           0.00000        1.34583        2.36037


==> anc/SI/paf_coordinates/no_field/paf_nofield_0.xyz <==
16
Energy -400.169886557
H           0.00000        0.44646       -3.83261
C           0.00000        0.26423       -2.76820
C          -0.00000        1.32630       -1.87057
H          -0.00000        2.34343       -2.23642
C          -0.00000        1.10631       -0.49691
H          -0.00000        1.95519        0.16811
C          -0.00000       -0.20008       -0.00252
C          -0.00000       -1.26694       -0.90395
H          -0.00000       -2.28087       -0.52592
C          -0.00000       -1.03608       -2.27328
H           0.00000       -1.87735       -2.95183
N          -0.00000       -0.50369        1.36883
C           0.00000        0.35524        2.43012
H          -0.00001       -1.47716        1.62498
O          -0.00000       -0.01250        3.58174
H           0.00002        1.41308        2.14970


==> anc/SI/paf_coordinates/no_field/paf_nofield_10.xyz <==
16
Energy -400.170040227
H          -0.04391        0.45094       -3.82888
C          -0.02123        0.26660       -2.76505
C           0.03178        1.32690       -1.86697
H           0.05469        2.34419       -2.23165
C           0.06846        1.10324       -0.49429
H           0.13640        1.94780        0.17313
C           0.03954       -0.20346       -0.00227
C          -0.01439       -1.26860       -0.90396
H          -0.04070       -2.28234       -0.52657
C          -0.03864       -1.03474       -2.27258
H          -0.07729       -1.87390       -2.95263
N           0.06002       -0.50428        1.36991
C          -0.07779        0.35351        2.42329
H           0.20440       -1.46538        1.63168
O          -0.00358        0.00607        3.57867
H          -0.27775        1.38902        2.12941


==> anc/SI/paf_coordinates/no_field/paf_nofield_100.xyz <==
16
Energy -400.168196885
H          -0.31993        0.37086       -3.78590
C          -0.14468        0.25687       -2.72576
C           0.24113        1.35474       -1.96026
H           0.35976        2.32397       -2.42340
C           0.45528        1.21279       -0.59365
H           0.73214        2.06503        0.01142
C           0.31359       -0.03736        0.00734
C          -0.06729       -1.13611       -0.75776
H          -0.16526       -2.10069       -0.28056
C          -0.30457       -0.98592       -2.12155
H          -0.60300       -1.84145       -2.71054
N           0.51755       -0.19404        1.40852
C          -0.52077       -0.25681        2.29843
H           1.39300        0.11401        1.79949
O          -0.40128       -0.16276        3.49597
H          -1.48566       -0.42758        1.79946


==> anc/SI/paf_coordinates/no_field/paf_nofield_105.xyz <==
16
Energy -400.168599586
H          -0.32396        0.35416       -3.78675
C          -0.14702        0.25168       -2.72578
C           0.23734        1.35798       -1.97175
H           0.35274        2.32296       -2.44453
C           0.45242        1.23126       -0.60395
H           0.72533        2.09148       -0.00834
C           0.31665       -0.01332        0.01004
C          -0.06070       -1.12135       -0.74368
H          -0.15049       -2.08289       -0.25868
C          -0.30209       -0.98504       -2.10812
H          -0.59782       -1.84789       -2.68774
N           0.52162       -0.15382        1.41082
C          -0.51424       -0.31232        2.29283
H           1.35829        0.24068        1.80906
O          -0.41227       -0.20824        3.49098
H          -1.45579       -0.56977        1.78682


==> anc/SI/paf_coordinates/no_field/paf_nofield_110.xyz <==
16
Energy -400.169016778
H          -0.32315        0.33642       -3.78902
C          -0.14721        0.24579       -2.72685
C           0.23182        1.36118       -1.98370
H           0.34398        2.32182       -2.46602
C           0.44491        1.25019       -0.61434
H           0.71191        2.11859       -0.02790
C           0.31433        0.01160        0.01284
C          -0.05536       -1.10649       -0.73034
H          -0.13708       -2.06485       -0.23764
C          -0.29689       -0.98491       -2.09601
H          -0.58671       -1.85565       -2.66679
N           0.51905       -0.11147        1.41315
C          -0.50319       -0.36416        2.28953
H           1.31584        0.35310        1.81746
O          -0.41438       -0.25907        3.48855
H          -1.41787       -0.69655        1.77829


==> anc/SI/paf_coordinates/no_field/paf_nofield_115.xyz <==
16
Energy -400.169422128
H          -0.31761        0.31770       -3.79271
C          -0.14525        0.23948       -2.72903
C           0.22507        1.36421       -1.99582
H           0.33419        2.32044       -2.48753
C           0.43322        1.26908       -0.62459
H           0.69246        2.14562       -0.04677
C           0.30686        0.03669        0.01561
C          -0.05152       -1.09189       -0.71793
H          -0.12564       -2.04726       -0.21826
C          -0.28934       -0.98523       -2.08532
H          -0.57047       -1.86410       -2.64796
N           0.50978       -0.06802        1.41551
C          -0.48817       -0.41234        2.28858
H           1.26758        0.45380        1.82466
O          -0.40687       -0.31240        3.48858
H          -1.37428       -0.81023        1.77423


==> anc/SI/paf_coordinates/no_field/paf_nofield_120.xyz <==
16
Energy -400.169791358
H          -0.30794        0.29900       -3.79730
C          -0.14139        0.23289       -2.73191
C           0.21734        1.36701       -2.00767
H           0.32365        2.31901       -2.50814
C           0.41794        1.28738       -0.63444
H           0.66779        2.17187       -0.06456
C           0.29503        0.06117        0.01833
C          -0.04892       -1.07789       -0.70663
H          -0.11570       -2.03036       -0.20051
C          -0.27986       -0.98605       -2.07612
H          -0.54993       -1.87308       -2.63133
N           0.49447       -0.02474        1.41789
C          -0.46983       -0.45695        2.28919
H           1.21430        0.54527        1.83093
O          -0.39086       -0.36554        3.49010
H          -1.32608       -0.91343        1.77342


==> anc/SI/paf_coordinates/no_field/paf_nofield_125.xyz <==
16
Energy -400.170109265
H          -0.29428        0.28041       -3.80267
C          -0.13568        0.22614       -2.73546
C           0.20880        1.36955       -2.01919
H           0.31257        2.31756       -2.52771
C           0.39933        1.30486       -0.64384
H           0.63814        2.19707       -0.08125
C           0.27913        0.08471        0.02089
C          -0.04762       -1.06469       -0.69652
H          -0.10751       -2.01446       -0.18463
C          -0.26860       -0.98730       -2.06837
H          -0.52549       -1.88238       -2.61692
N           0.47315        0.01799        1.42024
C          -0.44842       -0.49801        2.29135
H           1.15690        0.62860        1.83616
O          -0.36643       -0.41655        3.49292
H          -1.27401       -1.00793        1.77623


==> anc/SI/paf_coordinates/no_field/paf_nofield_130.xyz <==
16
Energy -400.170347641
H          -0.32930        0.30933       -3.80057
C          -0.16130        0.24360       -2.73547
C           0.33375        1.34032       -2.03464
H           0.54658        2.26447       -2.55303
C           0.53713        1.26225       -0.66200
H           0.89392        2.12203       -0.11146
C           0.27612        0.07194        0.01672
C          -0.19941       -1.03407       -0.68620
H          -0.36577       -1.96723       -0.16752
C          -0.43141       -0.93920       -2.05510
H          -0.80436       -1.80022       -2.59142
N           0.48909       -0.00408        1.41127
C          -0.42998       -0.48033        2.30507
H           1.25195        0.51766        1.80931
O          -0.29218       -0.44566        3.50411
H          -1.31485       -0.90523        1.81217


==> anc/SI/paf_coordinates/no_field/paf_nofield_135.xyz <==
16
Energy -400.170540521
H          -0.25704        0.24544       -3.81456
C          -0.11953        0.21294       -2.74363
C           0.18934        1.37396       -2.03994
H           0.28792        2.31513       -2.56203
C           0.35346        1.33627       -0.66048
H           0.56584        2.24274       -0.11002
C           0.23798        0.12702        0.02538
C          -0.04744       -1.04164       -0.68000
H          -0.09448       -1.98695       -0.15918
C          -0.24113       -0.99067       -2.05701
H          -0.46645       -1.90089       -2.59447
N           0.41505        0.09851        1.42479
C          -0.39779       -0.56979        2.29861
H           1.02976        0.77633        1.84367
O          -0.29779       -0.50536        3.50024
H          -1.15771       -1.17747        1.78988


==> anc/SI/paf_coordinates/no_field/paf_nofield_140.xyz <==
16
Energy -400.170643919
H          -0.23426        0.22949       -3.82069
C          -0.10944        0.20667       -2.74801
C           0.17832        1.37581       -2.04903
H           0.27402        2.31421       -2.57660
C           0.32672        1.34991       -0.66767
H           0.52371        2.26286       -0.12213
C           0.21376        0.14533        0.02714
C          -0.04815       -1.03204       -0.67364
H          -0.08948       -1.97556       -0.14947
C          -0.22511       -0.99278       -2.05321
H          -0.43232       -1.90992       -2.58621
N           0.37903        0.13532        1.42683
C          -0.36875       -0.60061        2.30340
H           0.95988        0.84221        1.84576
O          -0.25525       -0.54073        3.50429
H          -1.09270       -1.25461        1.80050


==> anc/SI/paf_coordinates/no_field/paf_nofield_145.xyz <==
16
Energy -400.170672513
H          -0.20918        0.21485       -3.82674
C          -0.09821        0.20075       -2.75243
C           0.16607        1.37747       -2.05706
H           0.25815        2.31375       -2.58904
C           0.29738        1.36197       -0.67399
H           0.47751        2.28089       -0.13254
C           0.18781        0.16131        0.02858
C          -0.04882       -1.02396       -0.66854
H          -0.08467       -1.96612       -0.14199
C          -0.20732       -0.99511       -2.05058
H          -0.39502       -1.91863       -2.57981
N           0.33918        0.16924        1.42864
C          -0.33697       -0.62827        2.30868
H           0.88383        0.90479        1.84673
O          -0.20971       -0.56802        3.50838
H          -1.02003       -1.32938        1.81297


==> anc/SI/paf_coordinates/no_field/paf_nofield_15.xyz <==
16
Energy -400.170193897
H          -0.06622        0.45447       -3.82529
C          -0.03185        0.26883       -2.76195
C           0.04543        1.32768       -1.86391
H           0.07735        2.34485       -2.22818
C           0.10006        1.10093       -0.49226
H           0.19605        1.94142        0.17720
C           0.05931       -0.20592       -0.00202
C          -0.01922       -1.26973       -0.90325
H          -0.05584       -2.28337       -0.52661
C          -0.05644       -1.03319       -2.27118
H          -0.11311       -1.87051       -2.95223
N           0.09340       -0.50320        1.37104
C          -0.11279        0.35054        2.41661
H           0.29393       -1.45263        1.63805
O          -0.01895        0.02102        3.57567
H          -0.39111        1.36436        2.10955


==> anc/SI/paf_coordinates/no_field/paf_nofield_150.xyz <==
16
Energy -400.170630394
H          -0.27485        0.20691       -3.82623
C          -0.14155        0.19060       -2.75454
C           0.33864        1.31407       -2.08752
H           0.57864        2.21213       -2.63886
C           0.50021        1.29672       -0.70783
H           0.85133        2.17864       -0.18907
C           0.20055        0.14516        0.02152
C          -0.25338       -0.99218       -0.64799
H          -0.43932       -1.90721       -0.10598
C          -0.43715       -0.95712       -2.02670
H          -0.79366       -1.84282       -2.53336
N           0.39005        0.15493        1.41581
C          -0.32286       -0.56412        2.33310
H           1.03588        0.82154        1.80449
O          -0.13249       -0.51062        3.52493
H          -1.10005       -1.19107        1.87948


==> anc/SI/paf_coordinates/no_field/paf_nofield_155.xyz <==
16
Energy -400.170530068
H          -0.15353        0.19086       -3.83798
C          -0.07287        0.19069       -2.76096
C           0.13602        1.38057       -2.06962
H           0.21677        2.31468       -2.60723
C           0.23029        1.38111       -0.68377
H           0.37130        2.31037       -0.14812
C           0.13269        0.18567        0.03033
C          -0.04764       -1.01275       -0.66241
H          -0.07292       -1.95360       -0.13397
C          -0.16503       -1.00028       -2.04874
H          -0.30897       -1.93464       -2.57269
N           0.24979        0.22622        1.43132
C          -0.26386       -0.67466        2.32021
H           0.70584        1.02161        1.84596
O          -0.11689       -0.59552        3.51695
H          -0.84097       -1.47475        1.84198


==> anc/SI/paf_coordinates/no_field/paf_nofield_160.xyz <==
16
Energy -400.170384534
H          -0.12366        0.18176       -3.84302
C          -0.05903        0.18668       -2.76496
C           0.11712        1.38198       -2.07414
H           0.18904        2.31612       -2.61297
C           0.19206        1.38800       -0.68726
H           0.31036        2.32149       -0.15333
C           0.10454        0.19375        0.03057
C          -0.04455       -1.00974       -0.66136
H          -0.06452       -1.95061       -0.13328
C          -0.13969       -1.00305       -2.04939
H          -0.25908       -1.94175       -2.57180
N           0.20138        0.24828        1.43200
C          -0.22161       -0.69311        2.32635
H           0.59929        1.07548        1.84444
O          -0.07451       -0.59480        3.52181
H          -0.72714       -1.54492        1.85760


==> anc/SI/paf_coordinates/no_field/paf_nofield_165.xyz <==
16
Energy -400.170202297
H          -0.26059        0.15662       -3.84047
C          -0.14583        0.16327       -2.76665
C           0.35043        1.28888       -2.11620
H           0.62479        2.16785       -2.68213
C           0.49187        1.29754       -0.73466
H           0.86557        2.18061       -0.23338
C           0.14620        0.17508        0.02070
C          -0.33045       -0.96388       -0.63197
H          -0.56632       -1.86078       -0.08081
C          -0.48313       -0.95684       -2.01474
H          -0.85648       -1.84503       -2.50474
N           0.32236        0.23411        1.41327
C          -0.19489       -0.60513        2.35841
H           0.85439        1.00322        1.78531
O           0.01910       -0.48872        3.54223
H          -0.83701       -1.39125        1.94706


==> anc/SI/paf_coordinates/no_field/paf_nofield_170.xyz <==
16
Energy -400.170053577
H          -0.04224        0.16224       -3.85178
C          -0.02127        0.17666       -2.77215
C          -0.03881        1.38415       -2.08083
H          -0.07428        2.31990       -2.62050
C          -0.01636        1.39993       -0.69241
H          -0.04136        2.34191       -0.16055
C           0.03060        0.20584        0.03028
C           0.06679       -1.00698       -0.66134
H           0.13704       -1.94589       -0.13512
C           0.03137       -1.01180       -2.05211
H           0.05744       -1.95880       -2.57258
N           0.06139        0.28669        1.43254
C          -0.07859       -0.72573        2.33796
H           0.21310        1.19373        1.84160
O           0.00496       -0.56635        3.53324
H          -0.28978       -1.69990        1.88501


==> anc/SI/paf_coordinates/no_field/paf_nofield_175.xyz <==
16
Energy -400.169932085
H          -0.02056        0.16601       -3.85379
C          -0.01051        0.17862       -2.77401
C          -0.01984        1.38525       -2.08124
H          -0.03766        2.32246       -2.61926
C          -0.00929        1.39876       -0.69273
H          -0.02257        2.34078       -0.16042
C           0.01419        0.20360        0.02959
C           0.03389       -1.00887       -0.66356
H           0.07100       -1.95074       -0.13963
C           0.01637       -1.01110       -2.05464
H           0.03052       -1.95804       -2.57572
N           0.02935        0.28680        1.43169
C          -0.04047       -0.72800        2.34245
H           0.11123        1.20380        1.83861
O           0.00793       -0.55265        3.53754
H          -0.15357       -1.72109        1.89637


==> anc/SI/paf_coordinates/no_field/paf_nofield_180.xyz <==
16
Energy -400.169886549
H          -0.00008        0.16707       -3.85471
C          -0.00002        0.17948       -2.77488
C          -0.00001        1.38562       -2.08130
H          -0.00003        2.32322       -2.61892
C           0.00003        1.39830       -0.69273
H           0.00002        2.34032       -0.16022
C           0.00007        0.20275        0.02942
C          -0.00001       -1.00952       -0.66450
H          -0.00017       -1.95258       -0.14155
C          -0.00007       -1.01063       -2.05566
H          -0.00009       -1.95753       -2.57698
N           0.00009        0.28663        1.43145
C          -0.00000       -0.72882        2.34420
H           0.00035        1.20757        1.83778
O           0.00005       -0.54707        3.53934
H          -0.00011       -1.72923        1.90052


==> anc/SI/paf_coordinates/no_field/paf_nofield_20.xyz <==
16
Energy -400.170358201
H          -0.08863        0.45791       -3.82112
C          -0.04249        0.27102       -2.75842
C           0.05754        1.32870       -1.86116
H           0.09669        2.34560       -2.22543
C           0.12972        1.09908       -0.49076
H           0.24994        1.93531        0.18056
C           0.07892       -0.20761       -0.00173
C          -0.02242       -1.27020       -0.90181
H          -0.06716       -2.28334       -0.52492
C          -0.07317       -1.03155       -2.26904
H          -0.14687       -1.86710       -2.95063
N           0.12883       -0.50003        1.37237
C          -0.14510        0.34567        2.40904
H           0.37426       -1.43716        1.64496
O          -0.04304        0.03356        3.57209
H          -0.48701        1.33569        2.08725


==> anc/SI/paf_coordinates/no_field/paf_nofield_25.xyz <==
16
Energy -400.170506436
H          -0.11116        0.46050       -3.81675
C          -0.05312        0.27298       -2.75470
C           0.06848        1.32999       -1.85921
H           0.11351        2.34633       -2.22433
C           0.15792        1.09824       -0.49017
H           0.29925        1.93047        0.18244
C           0.09854       -0.20792       -0.00139
C          -0.02435       -1.26978       -0.89930
H          -0.07560       -2.28218       -0.52149
C          -0.08910       -1.02979       -2.26586
H          -0.17914       -1.86389       -2.94726
N           0.16590       -0.49420        1.37388
C          -0.17529        0.33861        2.40121
H           0.44764       -1.41944        1.65166
O          -0.07408        0.04113        3.56800
H          -0.56939        1.30452        2.06451


==> anc/SI/paf_coordinates/no_field/paf_nofield_30.xyz <==
16
Energy -400.170616027
H          -0.13364        0.46184       -3.81239
C          -0.06369        0.27453       -2.75098
C           0.07847        1.33155       -1.85838
H           0.12825        2.34705       -2.22515
C           0.18479        1.09867       -0.49073
H           0.34477        1.92747        0.18236
C           0.11807       -0.20650       -0.00099
C          -0.02527       -1.26824       -0.89559
H          -0.08165       -2.27962       -0.51597
C          -0.10433       -1.02798       -2.26151
H          -0.21006       -1.86112       -2.94181
N           0.20402       -0.48547        1.37549
C          -0.20365        0.32926        2.39344
H           0.51505       -1.39987        1.65764
O          -0.11024        0.04219        3.56329
H          -0.64090        1.27179        2.04253


==> anc/SI/paf_coordinates/no_field/paf_nofield_35.xyz <==
16
Energy -400.170669693
H          -0.15585        0.46171       -3.80817
C          -0.07409        0.27558       -2.74736
C           0.08782        1.33335       -1.85887
H           0.14157        2.34767       -2.22829
C           0.21059        1.10057       -0.49259
H           0.38726        1.92665        0.18009
C           0.13741       -0.20309       -0.00055
C          -0.02556       -1.26544       -0.89060
H          -0.08611       -2.27549       -0.50825
C          -0.11904       -1.02616       -2.25598
H          -0.23998       -1.85893       -2.93419
N           0.24258       -0.47369        1.37723
C          -0.23058        0.31747        2.38597
H           0.57814       -1.37835        1.66262
O          -0.14966        0.03601        3.55791
H          -0.70448        1.23770        2.02229


==> anc/SI/paf_coordinates/no_field/paf_nofield_40.xyz <==
16
Energy -400.170654607
H          -0.17756        0.46007       -3.80416
C          -0.08423        0.27606       -2.74390
C           0.09682        1.33538       -1.86077
H           0.15410        2.34815       -2.23386
C           0.23549        1.10400       -0.49578
H           0.42735        1.92812        0.17550
C           0.15641       -0.19760       -0.00003
C          -0.02560       -1.26132       -0.88429
H          -0.08974       -2.26968       -0.49823
C          -0.13341       -1.02435       -2.24923
H          -0.26920       -1.85736       -2.92432
N           0.28094       -0.45889        1.37912
C          -0.25651        0.30307        2.37886
H           0.63877       -1.35440        1.66650
O          -0.19051        0.02264        3.55175
H          -0.76312        1.20167        2.00409


==> anc/SI/paf_coordinates/no_field/paf_nofield_45.xyz <==
16
Energy -400.170562841
H          -0.19834        0.45680       -3.80052
C          -0.09388        0.27599       -2.74070
C           0.10577        1.33758       -1.86416
H           0.16643        2.34839       -2.24196
C           0.25952        1.10894       -0.50032
H           0.46535        1.93188        0.16860
C           0.17473       -0.18999        0.00055
C          -0.02580       -1.25578       -0.87671
H          -0.09328       -2.26201       -0.48585
C          -0.14755       -1.02248       -2.24132
H          -0.29786       -1.85635       -2.91226
N           0.31824       -0.44118        1.38117
C          -0.28170        0.28586        2.37222
H           0.69849       -1.32724        1.66934
O          -0.23095        0.00224        3.54488
H          -0.81918        1.16291        1.98830


==> anc/SI/paf_coordinates/no_field/paf_nofield_5.xyz <==
16
Energy -400.169928254
H          -0.02185        0.44790       -3.83152
C          -0.01061        0.26491       -2.76729
C           0.01663        1.32646       -1.86953
H           0.02887        2.34369       -2.23490
C           0.03508        1.10533       -0.49614
H           0.07092        1.95308        0.16946
C           0.01978       -0.20115       -0.00243
C          -0.00798       -1.26754       -0.90400
H          -0.02205       -2.28147       -0.52630
C          -0.01984       -1.03573       -2.27309
H          -0.03960       -1.87635       -2.95215
N           0.02897       -0.50405        1.36915
C          -0.04011        0.35491        2.42821
H           0.10638       -1.47397        1.62693
O           0.00238       -0.00692        3.58087
H          -0.14696        1.40645        2.14398


==> anc/SI/paf_coordinates/no_field/paf_nofield_50.xyz <==
16
Energy -400.170390549
H          -0.21792        0.45202       -3.79728
C          -0.10292        0.27535       -2.73780
C           0.11495        1.33993       -1.86915
H           0.17910        2.34830       -2.25279
C           0.28280        1.11543       -0.50624
H           0.50165        1.93799        0.15927
C           0.19222       -0.18018        0.00117
C          -0.02654       -1.24877       -0.86788
H          -0.09746       -2.25242       -0.47115
C          -0.16164       -1.02060       -2.23229
H          -0.32628       -1.85590       -2.89806
N           0.35386       -0.42064        1.38340
C          -0.30644        0.26555        2.36619
H           0.75885       -1.29592        1.67129
O          -0.26947       -0.02473        3.53749
H          -0.87476        1.12016        1.97507


==> anc/SI/paf_coordinates/no_field/paf_nofield_55.xyz <==
16
Energy -400.170139625
H          -0.23596        0.44556       -3.79463
C          -0.11115        0.27415       -2.73536
C           0.12458        1.34237       -1.87579
H           0.19258        2.34781       -2.26635
C           0.30529        1.12345       -0.51352
H           0.53632        1.94635        0.14763
C           0.20860       -0.16816        0.00183
C          -0.02809       -1.24023       -0.85789
H          -0.10282       -2.24079       -0.45423
C          -0.17573       -1.01861       -2.22226
H          -0.35452       -1.85588       -2.88187
N           0.38699       -0.39738        1.38587
C          -0.33090        0.24188        2.36084
H           0.82100       -1.25919        1.67272
O          -0.30448       -0.05763        3.52990
H          -0.93173        1.07187        1.96437


==> anc/SI/paf_coordinates/no_field/paf_nofield_60.xyz <==
16
Energy -400.169817647
H          -0.25203        0.43761       -3.79265
C          -0.11839        0.27242       -2.73342
C           0.13482        1.34484       -1.88407
H           0.20721        2.34689       -2.28246
C           0.32682        1.13282       -0.52214
H           0.56924        1.95680        0.13368
C           0.22355       -0.15411        0.00248
C          -0.03078       -1.23020       -0.84686
H          -0.10979       -2.22713       -0.43523
C          -0.18986       -1.01648       -2.21135
H          -0.38261       -1.85617       -2.86389
N           0.41689       -0.37167        1.38851
C          -0.35503        0.21464        2.35622
H           0.88560       -1.21577        1.67402
O          -0.33459       -0.09541        3.52250
H          -0.99106        1.01648        1.95591


==> anc/SI/paf_coordinates/no_field/paf_nofield_65.xyz <==
16
Energy -400.169439291
H          -0.26587        0.42836       -3.79140
C          -0.12449        0.27021       -2.73204
C           0.14576        1.34727       -1.89388
H           0.22316        2.34541       -2.30099
C           0.34726        1.14341       -0.53193
H           0.60014        1.96917        0.11774
C           0.23690       -0.13820        0.00312
C          -0.03466       -1.21873       -0.83499
H          -0.11854       -2.21148       -0.41443
C          -0.20397       -1.01414       -2.19978
H          -0.41046       -1.85664       -2.84444
N           0.44300       -0.34381        1.39137
C          -0.37881        0.18362        2.35231
H           0.95282       -1.16429        1.67575
O          -0.35891       -0.13681        3.51571
H          -1.05334        0.95221        1.94914


==> anc/SI/paf_coordinates/no_field/paf_nofield_70.xyz <==
16
Energy -400.169024724
H          -0.27727        0.41793       -3.79091
C          -0.12932        0.26761       -2.73126
C           0.15749        1.34959       -1.90502
H           0.24056        2.34335       -2.32158
C           0.36645        1.15499       -0.54267
H           0.62875        1.98313        0.10019
C           0.24853       -0.12071        0.00373
C          -0.03984       -1.20595       -0.82250
H          -0.12916       -2.19399       -0.39221
C          -0.21809       -1.01150       -2.18774
H          -0.43806       -1.85706       -2.82388
N           0.46486       -0.31417        1.39444
C          -0.40210        0.14865        2.34899
H           1.02262       -1.10307        1.67856
O          -0.37675       -0.18029        3.50991
H          -1.11867        0.87706        1.94321


==> anc/SI/paf_coordinates/no_field/paf_nofield_75.xyz <==
16
Energy -400.168599334
H          -0.28607        0.40667       -3.79114
C          -0.13282        0.26468       -2.73102
C           0.16999        1.35170       -1.91721
H           0.25939        2.34066       -2.34372
C           0.38419        1.16731       -0.55410
H           0.65462        1.99836        0.08153
C           0.25835       -0.10205        0.00429
C          -0.04627       -1.19209       -0.80965
H          -0.14153       -2.17498       -0.36909
C          -0.23214       -1.00855       -2.17548
H          -0.46529       -1.85726       -2.80264
N           0.48208       -0.28328        1.39767
C          -0.42472        0.10953        2.34605
H           1.09462       -1.02997        1.68319
O          -0.38780       -0.22391        3.50548
H          -1.18660        0.78875        1.93709


==> anc/SI/paf_coordinates/no_field/paf_nofield_80.xyz <==
16
Energy -400.168192224
H          -0.29211        0.39499       -3.79199
C          -0.13491        0.26155       -2.73130
C           0.18334        1.35352       -1.93009
H           0.27967        2.33733       -2.36683
C           0.40033        1.18000       -0.56587
H           0.67732        2.01445        0.06237
C           0.26636       -0.08277        0.00481
C          -0.05391       -1.17746       -0.79676
H          -0.15551       -2.15484       -0.34565
C          -0.24613       -1.00524       -2.16331
H          -0.49216       -1.85703       -2.78128
N           0.49426       -0.25184        1.40101
C          -0.44655        0.06581        2.34323
H           1.16860       -0.94145        1.69060
O          -0.39193       -0.26514        3.50288
H          -1.25667        0.68368        1.92942


==> anc/SI/paf_coordinates/no_field/paf_nofield_85.xyz <==
16
Energy -400.167837206
H          -0.29517        0.38326       -3.79359
C          -0.13542        0.25843       -2.73217
C           0.19790        1.35493       -1.94322
H           0.30194        2.33342       -2.39001
C           0.41479        1.19254       -0.57758
H           0.69635        2.03070        0.04357
C           0.27251       -0.06370        0.00514
C          -0.06297       -1.16250       -0.78435
H          -0.17124       -2.13417       -0.32279
C          -0.26028       -1.00136       -2.15168
H          -0.51906       -1.85591       -2.76056
N           0.50053       -0.22119        1.40424
C          -0.46774        0.01601        2.34026
H           1.24600       -0.82869        1.70257
O          -0.38853       -0.29940        3.50315
H          -1.32962        0.55320        1.91827


==> anc/SI/paf_coordinates/no_field/paf_nofield_90.xyz <==
16
Energy -400.167583301
H          -0.29367        0.37396       -3.79621
C          -0.13345        0.25600       -2.73402
C           0.21646        1.35524       -1.95563
H           0.33040        2.32860       -2.41109
C           0.42820        1.20268       -0.58824
H           0.71112        2.04457        0.02724
C           0.27652       -0.04798        0.00467
C          -0.07525       -1.14871       -0.77452
H          -0.19099       -2.11476       -0.30345
C          -0.27668       -0.99648       -2.14261
H          -0.54965       -1.85222       -2.74354
N           0.49677       -0.19752        1.40659
C          -0.49044       -0.04826        2.33688
H           1.33836       -0.64739        1.72619
O          -0.37254       -0.30619        3.51120
H          -1.41514        0.35402        1.89777


==> anc/SI/paf_coordinates/no_field/paf_nofield_95.xyz <==
16
Energy -400.167842814
H          -0.31099        0.38551       -3.78670
C          -0.14018        0.26115       -2.72695
C           0.24256        1.35173       -1.94973
H           0.36417        2.32505       -2.40340
C           0.45299        1.19568       -0.58387
H           0.73178        2.04037        0.03068
C           0.30486       -0.05940        0.00480
C          -0.07486       -1.15018       -0.77211
H          -0.18115       -2.11760       -0.30260
C          -0.30373       -0.98764       -2.13589
H          -0.60114       -1.83678       -2.73455
N           0.50686       -0.23029        1.40621
C          -0.52199       -0.19714        2.30660
H           1.41730       -0.03314        1.78835
O          -0.38230       -0.12768        3.50394
H          -1.50418       -0.26410        1.81649


==> anc/SI/paf_coordinates/no_field/paf_nofield_minimum.xyz <==
16
Energy -400.1706728
H          -0.16161        0.46150       -3.80705
C          -0.07677        0.27577       -2.74640
C           0.09061        1.33383       -1.85922
H           0.14564        2.34774       -2.22959
C           0.21764        1.10132       -0.49327
H           0.39868        1.92661        0.17931
C           0.14243       -0.20183       -0.00046
C          -0.02598       -1.26444       -0.88907
H          -0.08785       -2.27403       -0.50576
C          -0.12324       -1.02567       -2.25433
H          -0.24842       -1.85841       -2.93182
N           0.25272       -0.47009        1.37768
C          -0.23773        0.31380        2.38400
H           0.59481       -1.37210        1.66372
O          -0.16020        0.03340        3.55637
H          -0.72070        1.22817        2.01715

